Stable initialization without the CLT

Successful training of deep neural networks is highly dependent on the distribution of the initial weights. If the weights are too large, network training blows up; if they are too small, the model fails to learn features. Stable initialization is the optimal moderation between these two extremes. The conventional theory of random networks uses the Central Limit Theorem to control inter-neuron dependencies, which introduces distributional approximation error and coupling between layers. For networks with sine activations, we derive the uniform-phase initialization, which obviates distributional approximation and fully decouples the layers. Ours is the first work to use the sine function's periodic symmetry. Models trained with the uniform-phase initialization outperform the state of the art in neural representation tasks like image and audio fitting. We find that our untuned models are competitive with the best-tuned baselines from previous work and support $\mu$P width scaling.

==> anc/architecture.py <==
"""
Neural Network Architectures Implementation (JAX/Equinox/Optax)
==============================================================

Idiomatic translation of the PyTorch architectures from the supplementary
material into JAX with equinox and optax.
"""

from __future__ import annotations

import enum
import math
from functools import partial
from typing import Callable, Optional

import equinox as eqx
import jax
import jax.numpy as jnp
import jax.random as jr
import numpy as np


class SinusoidalInitialization(enum.Enum):
    """Initialization scheme for SineLayer / SIREN networks."""

    SM20 = "SM20"
    CVP26_a0 = "CVP26 (α=0)"  # Edge-of-Chaos init, σ_a = 0: c = √3, zero bias
    CVP26_a1 = "CVP26 (α=1)"  # Edge-of-Chaos init, σ_a = 1: c = √(6/(1+e⁻²))


def _c_for_init(init: SinusoidalInitialization) -> float:
    """Derive the weight bound c from the initialization scheme."""
    if init is SinusoidalInitialization.SM20:
        return math.sqrt(6.0)
    elif init is SinusoidalInitialization.CVP26_a0:
        return math.sqrt(3.0)
    elif init is SinusoidalInitialization.CVP26_a1:
        return math.sqrt(6.0 / (1.0 + math.exp(-2.0)))
    else:
        raise ValueError(f"Unknown init: {init}")


# ---------------------------------------------------------------------------
# Init helpers
# ---------------------------------------------------------------------------


def xavier_uniform(key: jax.Array, shape: tuple[int, ...]) -> jax.Array:
    """Xavier/Glorot uniform init: U(-bound, bound), bound = sqrt(6/(fan_in+fan_out))."""
    fan_in, fan_out = shape[0], shape[1]
    bound = math.sqrt(6.0 / (fan_in + fan_out))
    return jr.uniform(key, shape, minval=-bound, maxval=bound)


def kaiming_uniform(
    key: jax.Array, shape: tuple[int, ...], nonlinearity: str = "relu"
) -> jax.Array:
    """Kaiming/He uniform init: U(-bound, bound), bound = sqrt(6/fan_in) for relu.

    shape is (out_features, in_features); fan_in is shape[1] (in_features),
    matching PyTorch's nn.init.kaiming_uniform_ with mode='fan_in'.
    """
    fan_in = shape[1]
    gain = math.sqrt(2.0) if nonlinearity == "relu" else 1.0
    bound = gain * math.sqrt(3.0 / fan_in)
    return jr.uniform(key, shape, minval=-bound, maxval=bound)


def he_normal(key: jax.Array, shape: tuple[int, ...], std: float) -> jax.Array:
    """He normal init: N(0, std^2)."""
    return jr.normal(key, shape) * std


def lecun_normal(key: jax.Array, shape: tuple[int, ...]) -> jax.Array:
    """LeCun normal init, matching equinox's default Linear initialization."""
    return jax.nn.initializers.lecun_normal()(key, shape)


# ---------------------------------------------------------------------------
# Custom Linear layer
# ---------------------------------------------------------------------------


class Linear(eqx.Module):
    """Linear layer with pluggable weight initialization and zero bias by default."""

    weight: jax.Array
    bias: Optional[jax.Array]
    in_features: int = eqx.field(static=True)
    out_features: int = eqx.field(static=True)
    use_bias: bool = eqx.field(static=True)

    def __init__(
        self,
        in_features: int,
        out_features: int,
        key: jax.Array,
        weight_init: Callable[[jax.Array, tuple[int, ...]], jax.Array],
        use_bias: bool = True,
        bias_init: Optional[Callable[[jax.Array, tuple[int, ...]], jax.Array]] = None,
    ):
        self.in_features = in_features
        self.out_features = out_features
        self.use_bias = use_bias
        self.weight = weight_init(key, (out_features, in_features))
        if use_bias:
            if bias_init is not None:
                bkey = jr.fold_in(key, 1)
                self.bias = bias_init(bkey, (out_features,))
            else:
                self.bias = jnp.zeros(out_features)
        else:
            self.bias = None

    def __call__(self, x: jax.Array) -> jax.Array:
        result = self.weight @ x
        if self.bias is not None:
            result = result + self.bias
        return result


# ---------------------------------------------------------------------------
# SineLayer (SIREN)
# ---------------------------------------------------------------------------


class SineLayer(eqx.Module):
    """Sine activation layer for SIREN networks.

    Supports the original SM20 init and the proposed CVP26 init
    (edge-of-chaos bias targeting σ_a = 0 or σ_a = 1).
    """

    weight: jax.Array
    bias: Optional[jax.Array]
    omega_0: float = eqx.field(static=True)
    is_first: bool = eqx.field(static=True)
    in_features: int = eqx.field(static=True)
    c: float = eqx.field(static=True)
    out_features: int = eqx.field(static=True)
    init: SinusoidalInitialization = eqx.field(static=True)
    has_bias: bool = eqx.field(static=True)

    def __init__(
        self,
        in_features: int,
        out_features: int,
        key: jax.Array,
        bias: bool = True,
        is_first: bool = False,
        omega_0: float = 30.0,
        c: Optional[float] = None,
        init: SinusoidalInitialization = SinusoidalInitialization.CVP26_a1,
    ):
        self.omega_0 = omega_0
        self.is_first = is_first
        self.in_features = in_features
        self.out_features = out_features
        self.c = c if c is not None else _c_for_init(init)
        self.init = init
        self.has_bias = bias

        wkey, bkey = jr.split(key)

        if is_first:
            self._initialize_first(wkey, bkey)
        else:
            self._initialize_not_first(wkey, bkey)

    def _initialize_first(self, wkey: jax.Array, bkey: jax.Array) -> None:
        bound = 1.0 / self.in_features
        self.weight = jr.uniform(
            wkey, (self.out_features, self.in_features), minval=-bound, maxval=bound
        )
        # Match PyTorch default nn.Linear bias init: U(-1/sqrt(fan_in), 1/sqrt(fan_in))
        default_bound = 1.0 / math.sqrt(self.in_features)
        self.bias = (
            jr.uniform(
                bkey, (self.out_features,), minval=-default_bound, maxval=default_bound
            )
            if self.has_bias
            else None
        )

    def _initialize_not_first(self, wkey: jax.Array, bkey: jax.Array) -> None:
        bound = self.c / math.sqrt(self.in_features) / self.omega_0
        self.weight = jr.uniform(
            wkey, (self.out_features, self.in_features), minval=-bound, maxval=bound
        )
        if self.init is SinusoidalInitialization.CVP26_a0:
            self.bias = jnp.zeros(self.out_features) if self.has_bias else None
        elif self.init is SinusoidalInitialization.CVP26_a1:
            var_w = self.c**2 / (3.0 * self.omega_0**2)
            bound_bias = math.sqrt(max(1.0 - 0.5 * var_w * (1.0 - math.exp(-2.0)), 0.0))
            self.bias = (
                jr.normal(bkey, (self.out_features,)) * bound_bias
                if self.has_bias
                else None
            )
        else:
            # Match PyTorch default nn.Linear bias init: U(-1/sqrt(fan_in), 1/sqrt(fan_in))
            default_bound = 1.0 / math.sqrt(self.in_features)
            self.bias = (
                jr.uniform(
                    bkey,
                    (self.out_features,),
                    minval=-default_bound,
                    maxval=default_bound,
                )
                if self.has_bias
                else None
            )

    def __call__(self, x: jax.Array) -> jax.Array:
        pre = self.weight @ x
        if self.bias is not None:
            pre = pre + self.bias
        return jnp.sin(self.omega_0 * pre)


# ---------------------------------------------------------------------------
# SIREN Network
# ---------------------------------------------------------------------------


class SIRENNetwork(eqx.Module):
    """SIREN network with configurable init (CVP26_a0, CVP26_a1, or SM20)."""

    layers: list
    outermost_linear: bool = eqx.field(static=True)
    in_features: int = eqx.field(static=True)
    hidden_features: int = eqx.field(static=True)
    c: float = eqx.field(static=True)
    init: SinusoidalInitialization = eqx.field(static=True)

    def __init__(
        self,
        in_features: int,
        hidden_features: int,
        hidden_layers: int,
        out_features: int,
        key: jax.Array,
        outermost_linear: bool = True,
        first_omega_0: float = 30.0,
        hidden_omega_0: float = 1.0,
        c: Optional[float] = None,
        init: SinusoidalInitialization = SinusoidalInitialization.CVP26_a1,
    ):
        self.outermost_linear = outermost_linear
        self.in_features = in_features
        self.hidden_features = hidden_features
        self.c = c if c is not None else _c_for_init(init)
        self.init = init

        keys = jr.split(key, 2 + hidden_layers + 1)
        layers = []

        layers.append(
            SineLayer(
                in_features,
                hidden_features,
                key=keys[0],
                bias=True,
                is_first=True,
                omega_0=first_omega_0,
                c=self.c,
                init=self.init,
            )
        )
        for i in range(hidden_layers):
            layers.append(
                SineLayer(
                    hidden_features,
                    hidden_features,
                    key=keys[1 + i],
                    bias=True,
                    is_first=False,
                    omega_0=hidden_omega_0,
                    c=self.c,
                    init=self.init,
                )
            )
        if outermost_linear:
            final_key = keys[1 + hidden_layers]
            bound = math.sqrt(3.0 / hidden_features) / hidden_omega_0

            def _final_init(key, shape, _bound=bound):
                return jr.uniform(key, shape, minval=-_bound, maxval=_bound)

            layers.append(
                Linear(
                    hidden_features,
                    out_features,
                    key=final_key,
                    weight_init=_final_init,
                    use_bias=False,
                )
            )
        else:
            layers.append(
                SineLayer(
                    hidden_features,
                    out_features,
                    key=keys[1 + hidden_layers],
                    bias=False,
                    is_first=False,
                    omega_0=hidden_omega_0,
                    c=self.c,
                    init=self.init,
                )
            )
        self.layers = layers

    def __call__(self, x: jax.Array) -> jax.Array:
        for layer in self.layers[:-1]:
            x = layer(x)
        return self.layers[-1](x)


# ---------------------------------------------------------------------------
# Generic MLP helper
# ---------------------------------------------------------------------------


def _make_mlp(
    in_features: int,
    hidden_features: int,
    hidden_layers: int,
    out_features: int,
    key: jax.Array,
    activation: Callable,
    init_fn: Callable,
    bias: bool = True,
) -> list:
    """Build a list of equinox layers forming an MLP with custom weight init."""
    keys = jr.split(key, 2 + hidden_layers)
    layers = []

    # First layer
    layers.append(
        Linear(
            in_features,
            hidden_features,
            key=keys[0],
            weight_init=init_fn,
            use_bias=bias,
        )
    )
    layers.append(activation)

    # Hidden layers
    for i in range(hidden_layers):
        layers.append(
            Linear(
                hidden_features,
                hidden_features,
                key=keys[1 + i],
                weight_init=init_fn,
                use_bias=bias,
            )
        )
        layers.append(activation)

    # Output layer
    layers.append(
        Linear(
            hidden_features,
            out_features,
            key=keys[1 + hidden_layers],
            weight_init=init_fn,
            use_bias=bias,
        )
    )

    return layers


# ---------------------------------------------------------------------------
# Generic MLP network
# ---------------------------------------------------------------------------


class MLPNetwork(eqx.Module):
    """Generic MLP with custom activation and weight initialization.

    Replaces the former ReLUNetwork, SigmoidXavierNetwork, TanhXavierNetwork,
    ReLUKaimingNetwork, GeLUNetwork, and SiLUNetwork classes.
    """

    layers: list
    in_features: int = eqx.field(static=True)
    input_scale: float = eqx.field(static=True)

    def __init__(
        self,
        in_features: int,
        hidden_features: int,
        hidden_layers: int,
        out_features: int,
        key: jax.Array,
        *,
        activation: Callable,
        init_fn: Callable[[jax.Array, tuple[int, ...]], jax.Array],
        bias: bool = True,
        input_scale: float = 1.0,
    ):
        self.in_features = in_features
        self.input_scale = input_scale
        self.layers = _make_mlp(
            in_features,
            hidden_features,
            hidden_layers,
            out_features,
            key,
            activation,
            init_fn,
            bias=bias,
        )

    def __call__(self, x: jax.Array) -> jax.Array:
        x = self.input_scale * x
        for layer in self.layers:
            x = layer(x)
        return x


# ---------------------------------------------------------------------------
# MLP factory functions (backward-compatible constructors)
# ---------------------------------------------------------------------------


def ReLUNetwork(
    in_features, hidden_features, hidden_layers, out_features, key, bias=True
):
    """Standard ReLU network with default (LeCun normal) initialization."""
    return MLPNetwork(
        in_features,
        hidden_features,
        hidden_layers,
        out_features,
        key,
        activation=jax.nn.relu,
        init_fn=lecun_normal,
        bias=bias,
    )


def SigmoidXavierNetwork(
    in_features, hidden_features, hidden_layers, out_features, key, bias=True
):
    """Sigmoid network with Xavier (Glorot) initialization."""
    return MLPNetwork(
        in_features,
        hidden_features,
        hidden_layers,
        out_features,
        key,
        activation=jax.nn.sigmoid,
        init_fn=xavier_uniform,
        bias=bias,
    )


def TanhXavierNetwork(
    in_features, hidden_features, hidden_layers, out_features, key, bias=True
):
    """Tanh network with Xavier (Glorot) initialization."""
    return MLPNetwork(
        in_features,
        hidden_features,
        hidden_layers,
        out_features,
        key,
        activation=jnp.tanh,
        init_fn=xavier_uniform,
        bias=bias,
    )


def ReLUKaimingNetwork(
    in_features, hidden_features, hidden_layers, out_features, key, bias=True, w0=1.0
):
    """ReLU network with Kaiming (He) initialization and optional w0 input scaling."""
    return MLPNetwork(
        in_features,
        hidden_features,
        hidden_layers,
        out_features,
        key,
        activation=jax.nn.relu,
        init_fn=partial(kaiming_uniform, nonlinearity="relu"),
        bias=bias,
        input_scale=w0,
    )


# ---------------------------------------------------------------------------
# tanhNet (He-init tanh with w0 first-layer scaling)
# ---------------------------------------------------------------------------


class TanhNet(eqx.Module):
    """Tanh network with He-init N(0, init_scale/fan_in) and w0 first-layer scaling."""

    linear_layers: list
    in_features: int = eqx.field(static=True)
    w0: float = eqx.field(static=True)
    init_scale: float = eqx.field(static=True)

    def __init__(
        self,
        in_features,
        hidden_features,
        hidden_layers,
        out_features,
        key,
        init_scale=3.4,
        w0=1.0,
    ):
        self.in_features = in_features
        self.w0 = w0
        self.init_scale = init_scale

        n_linear = hidden_layers + 2  # first + hidden + output
        keys = jr.split(key, n_linear)
        linear_layers = []
        dims = [in_features] + [hidden_features] * (n_linear - 1) + [out_features]
        for i in range(n_linear):
            ki = keys[i]
            fan_in = dims[i]
            std = math.sqrt(init_scale / fan_in)

            def _w_init(key, shape, _std=std):
                return he_normal(key, shape, _std)

            def _b_init(key, shape):
                return jr.normal(key, shape) * math.sqrt(1.0)

            linear_layers.append(
                Linear(
                    dims[i],
                    dims[i + 1],
                    key=ki,
                    weight_init=_w_init,
                    use_bias=True,
                    bias_init=_b_init,
                )
            )
        self.linear_layers = linear_layers

    def __call__(self, x):
        x = jnp.tanh(self.w0 * self.linear_layers[0](x))
        for lin in self.linear_layers[1:-1]:
            x = jnp.tanh(lin(x))
        return self.linear_layers[-1](x)


# ---------------------------------------------------------------------------
# GeLU / SiLU factory functions
# ---------------------------------------------------------------------------


def GeLUNetwork(
    in_features, hidden_features, hidden_layers, out_features, key, bias=True
):
    """GeLU network with Xavier (Glorot) initialization."""
    return MLPNetwork(
        in_features,
        hidden_features,
        hidden_layers,
        out_features,
        key,
        activation=jax.nn.gelu,
        init_fn=xavier_uniform,
        bias=bias,
    )


def SiLUNetwork(
    in_features, hidden_features, hidden_layers, out_features, key, bias=True
):
    """SiLU (Swish) network with Xavier initialization."""
    return MLPNetwork(
        in_features,
        hidden_features,
        hidden_layers,
        out_features,
        key,
        activation=jax.nn.silu,
        init_fn=xavier_uniform,
        bias=bias,
    )


# ---------------------------------------------------------------------------
# Fourier Feature Network
# ---------------------------------------------------------------------------


class FourierFeatureNetwork(eqx.Module):
    """Tanh network with random Fourier feature positional encoding on the input."""

    B: tuple = eqx.field(
        static=True
    )  # non-trainable, stored as tuple for equality semantics
    layers: list
    in_features: int = eqx.field(static=True)
    num_frequencies: int = eqx.field(static=True)

    def __init__(
        self,
        in_features: int,
        hidden_features: int,
        hidden_layers: int,
        out_features: int,
        key: jax.Array,
        num_frequencies: int,
        sigma: float = 10.0,
        bias: bool = True,
    ):
        self.in_features = in_features
        self.num_frequencies = num_frequencies

        bkey, mlpkey = jr.split(key)
        B_np = np.array(jr.normal(bkey, (num_frequencies, in_features)) * sigma)
        self.B = tuple(map(tuple, B_np.tolist()))
        ff_dim = 2 * num_frequencies
        self.layers = _make_mlp(
            ff_dim,
            hidden_features,
            hidden_layers,
            out_features,
            mlpkey,
            jnp.tanh,
            xavier_uniform,
            bias=bias,
        )

    def fourier_features(self, x: jax.Array) -> jax.Array:
        B_jnp = jnp.asarray(self.B)
        x_proj = 2.0 * math.pi * (x @ B_jnp.T)
        return jnp.concatenate([jnp.sin(x_proj), jnp.cos(x_proj)], axis=-1)

    def __call__(self, x: jax.Array) -> jax.Array:
        x_encoded = self.fourier_features(x)
        for layer in self.layers:
            x_encoded = layer(x_encoded)
        return x_encoded


==> anc/cameraman-and-audio.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "130cda63",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# %pip install equinox jax optax numpy pandas matplotlib scikit-image librosa ipython"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "07ccd6ca",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import shelve\n",
    "\n",
    "os.nice(20)\n",
    "\n",
    "import time\n",
    "\n",
    "import equinox as eqx\n",
    "import jax\n",
    "\n",
    "import jax.numpy as jnp\n",
    "import jax.random as jr\n",
    "import numpy as np\n",
    "import optax\n",
    "import pandas as pd\n",
    "from matplotlib import patches as mpatches\n",
    "from matplotlib.figure import Figure\n",
    "from matplotlib.lines import Line2D\n",
    "\n",
    "import plot_config\n",
    "from architecture import (\n",
    "    FourierFeatureNetwork,\n",
    "    GeLUNetwork,\n",
    "    ReLUKaimingNetwork,\n",
    "    ReLUNetwork,\n",
    "    SigmoidXavierNetwork,\n",
    "    SiLUNetwork,\n",
    "    SinusoidalInitialization,\n",
    "    SIRENNetwork,\n",
    "    TanhNet,\n",
    "    TanhXavierNetwork,\n",
    ")\n",
    "from moment_matching import SIREN_MM\n",
    "\n",
    "%matplotlib inline\n",
    "\n",
    "\n",
    "BATCH_SIZE = 3000\n",
    "\n",
    "# HIDDEN_SIZE = 16\n",
    "# EPOCHS = 10_000\n",
    "\n",
    "RESULTS_DIR = \"results/cameraman-and-audio\"\n",
    "os.makedirs(RESULTS_DIR, exist_ok=True)\n",
    "SHELF_PATH = os.path.join(RESULTS_DIR, \"cameraman_and_audio.shelf\")\n",
    "RUN_ID = time.strftime(\"%Y%m%dT%H%M%SZ\", time.gmtime())\n",
    "RUN_PREFIX = f\"runs/{RUN_ID}\"\n",
    "\n",
    "print(f\"Shelf run: {SHELF_PATH} [{RUN_ID}]\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a529f790",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_mgrid(sidelen, dim=2):\n",
    "    \"\"\"Generate a flattened grid of (x,y,...) coordinates in [-1, 1].\n",
    "\n",
    "    sidelen can be an int (square grid) or a tuple of ints (rectangular grid).\n",
    "    \"\"\"\n",
    "    if isinstance(sidelen, int):\n",
    "        sidelen = (sidelen,) * dim\n",
    "    tensors = tuple(jnp.linspace(-1, 1, s) for s in sidelen)\n",
    "    mgrid = jnp.stack(jnp.meshgrid(*tensors, indexing=\"ij\"), axis=-1)\n",
    "    mgrid = mgrid.reshape(-1, dim)\n",
    "    return mgrid\n",
    "\n",
    "\n",
    "def save_shelf_record(shelf, key, value):\n",
    "    \"\"\"Write one run-scoped shelf record and flush it to disk.\"\"\"\n",
    "    shelf[f\"{RUN_PREFIX}/{key}\"] = value\n",
    "    shelf.sync()\n",
    "\n",
    "\n",
    "def save_figure_artifact(fig, filename, shelf, artifact_key, **savefig_kwargs):\n",
    "    \"\"\"Save a figure and persist a lightweight artifact descriptor.\"\"\"\n",
    "    path = os.path.join(RESULTS_DIR, filename)\n",
    "    fig.savefig(path, **savefig_kwargs)\n",
    "    save_shelf_record(\n",
    "        shelf,\n",
    "        artifact_key,\n",
    "        {\n",
    "            \"relative_path\": filename,\n",
    "            \"format\": os.path.splitext(filename)[1].lstrip(\".\").lower(),\n",
    "            \"savefig_kwargs\": dict(savefig_kwargs),\n",
    "        },\n",
    "    )\n",
    "    return path\n",
    "\n",
    "\n",
    "def shelf_training_result(result):\n",
    "    \"\"\"Remove the live network while retaining all numeric training outputs.\"\"\"\n",
    "    return {key: value for key, value in result.items() if key != \"network\"}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "43b9a0b4",
   "metadata": {},
   "outputs": [],
   "source": [
    "def prepare_cameraman_data(train_size=64):\n",
    "    \"\"\"Prepare cameraman image data for training and evaluation.\"\"\"\n",
    "    from skimage import data\n",
    "    from skimage.transform import resize\n",
    "\n",
    "    cameraman = data.camera()\n",
    "    cameraman_train = resize(cameraman, (train_size, train_size), anti_aliasing=True)\n",
    "    cameraman_train = cameraman_train.astype(np.float32)\n",
    "    cameraman_full = cameraman.astype(np.float32) / 255.0\n",
    "\n",
    "    train_coords = get_mgrid(train_size, 2)\n",
    "    full_coords = get_mgrid(cameraman.shape[:2], 2)\n",
    "\n",
    "    train_values = jnp.array(cameraman_train.flatten()).reshape(-1, 1)\n",
    "    full_values = jnp.array(cameraman_full.flatten()).reshape(-1, 1)\n",
    "\n",
    "    return {\n",
    "        \"train_coords\": train_coords,\n",
    "        \"train_values\": train_values,\n",
    "        \"eval_coords\": full_coords,\n",
    "        \"eval_values\": full_values,\n",
    "        \"train_shape\": (train_size, train_size),\n",
    "        \"eval_shape\": cameraman.shape,\n",
    "        \"name\": f\"Cameraman {train_size}x{train_size}->{cameraman.shape[0]}x{cameraman.shape[1]}\",\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c03aacd7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_networks_for_depth(\n",
    "    input_dim, output_dim, n_layers, key, hidden_size=None, field=None\n",
    "):\n",
    "    \"\"\"Create networks with different architectures for the given depth.\"\"\"\n",
    "    networks = {}\n",
    "    keys = jr.split(key, 7)\n",
    "\n",
    "    networks[\"SIREN (UniformPhase-MM)\"] = SIREN_MM(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=hidden_size,\n",
    "        hidden_layers=n_layers,\n",
    "        out_features=output_dim,\n",
    "        key=keys[0],\n",
    "        field=field,\n",
    "    )\n",
    "    networks[\"SIREN (CVP26 σ_a=0)\"] = SIRENNetwork(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=hidden_size,\n",
    "        hidden_layers=n_layers,\n",
    "        out_features=output_dim,\n",
    "        key=keys[1],\n",
    "        first_omega_0=64.0 * np.pi / np.sqrt(6),\n",
    "        hidden_omega_0=1.0,\n",
    "        init=SinusoidalInitialization.CVP26_a0,\n",
    "    )\n",
    "    networks[\"SIREN (SM20)\"] = SIRENNetwork(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=hidden_size,\n",
    "        hidden_layers=n_layers,\n",
    "        out_features=output_dim,\n",
    "        key=keys[2],\n",
    "        first_omega_0=64.0 * np.pi / np.sqrt(6),\n",
    "        hidden_omega_0=1.0,\n",
    "        init=SinusoidalInitialization.SM20,\n",
    "    )\n",
    "    networks[\"Tanh (PE-Xavier)\"] = FourierFeatureNetwork(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=hidden_size,\n",
    "        hidden_layers=n_layers,\n",
    "        out_features=output_dim,\n",
    "        key=keys[3],\n",
    "        num_frequencies=hidden_size // 2,\n",
    "        sigma=32.0,\n",
    "    )\n",
    "    networks[\"ReLU (Kaiming)\"] = ReLUKaimingNetwork(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=hidden_size,\n",
    "        hidden_layers=n_layers,\n",
    "        out_features=output_dim,\n",
    "        key=keys[4],\n",
    "    )\n",
    "    networks[\"SiLU (Xavier)\"] = SiLUNetwork(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=hidden_size,\n",
    "        hidden_layers=n_layers,\n",
    "        out_features=output_dim,\n",
    "        key=keys[5],\n",
    "    )\n",
    "    networks[\"GeLU (Xavier)\"] = GeLUNetwork(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=hidden_size,\n",
    "        hidden_layers=n_layers,\n",
    "        out_features=output_dim,\n",
    "        key=keys[6],\n",
    "    )\n",
    "    return networks\n",
    "\n",
    "\n",
    "def train_single_network(\n",
    "    network,\n",
    "    x_train,\n",
    "    y_train,\n",
    "    x_test,\n",
    "    y_test,\n",
    "    epochs=3000,\n",
    "    lr=1e-4,\n",
    "    verbose=False,\n",
    "):\n",
    "    \"\"\"Train a network and return every train MSE plus final predictions.\"\"\"\n",
    "    params, static = eqx.partition(network, eqx.is_array)\n",
    "    optimizer = optax.adam(lr)\n",
    "    opt_state = optimizer.init(params)\n",
    "\n",
    "    def loss_fn(current_params):\n",
    "        model = eqx.combine(current_params, static)\n",
    "        pred = jax.vmap(model)(x_train)\n",
    "        return jnp.mean((pred - y_train) ** 2)\n",
    "\n",
    "    def step(carry, _):\n",
    "        current_params, opt_state = carry\n",
    "        loss, grads = eqx.filter_value_and_grad(loss_fn)(current_params)\n",
    "        updates, opt_state = optimizer.update(grads, opt_state, current_params)\n",
    "        current_params = eqx.apply_updates(current_params, updates)\n",
    "        return (current_params, opt_state), loss\n",
    "\n",
    "    start_time = time.time()\n",
    "    (params, opt_state), train_mse_by_epoch = jax.lax.scan(\n",
    "        step, (params, opt_state), None, length=epochs\n",
    "    )\n",
    "    train_mse_by_epoch = np.asarray(train_mse_by_epoch)\n",
    "    training_time = time.time() - start_time\n",
    "    network = eqx.combine(params, static)\n",
    "\n",
    "    if verbose:\n",
    "        for epoch in range(0, epochs, 500):\n",
    "            print(f\"Epoch {epoch}: Train Loss = {train_mse_by_epoch[epoch]:.6f}\")\n",
    "\n",
    "    train_prediction = np.asarray(jax.vmap(network)(x_train))\n",
    "    test_prediction = np.asarray(jax.vmap(network)(x_test))\n",
    "    train_loss = float(np.mean((train_prediction - np.asarray(y_train)) ** 2))\n",
    "    test_loss = float(np.mean((test_prediction - np.asarray(y_test)) ** 2))\n",
    "\n",
    "    return {\n",
    "        \"train_loss\": train_loss,\n",
    "        \"test_loss\": test_loss,\n",
    "        \"training_time\": training_time,\n",
    "        \"train_mse_by_epoch\": train_mse_by_epoch,\n",
    "        \"time_averaged_train_mse\": float(np.mean(train_mse_by_epoch)),\n",
    "        \"train_prediction\": train_prediction,\n",
    "        \"test_prediction\": test_prediction,\n",
    "        \"network\": network,\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7029d5e0",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def run_general_experiment(\n",
    "    train_data,\n",
    "    test_data,\n",
    "    shelf,\n",
    "    experiment_key,\n",
    "    n_layers=8,\n",
    "    hidden_size=None,\n",
    "    epochs=3000,\n",
    "    lr=1e-4,\n",
    "    key=jr.PRNGKey(42),\n",
    "    verbose=False,\n",
    "):\n",
    "    \"\"\"Run and persist all architectures for a given image data setup.\"\"\"\n",
    "    print(f\"Running experiment: {train_data['name']}\")\n",
    "    print(\n",
    "        f\"Training data shape: {train_data['train_coords'].shape}, {train_data['train_values'].shape}\"\n",
    "    )\n",
    "    print(\n",
    "        f\"Evaluation data shape: {train_data['eval_coords'].shape}, {train_data['eval_values'].shape}\"\n",
    "    )\n",
    "\n",
    "    input_dim = train_data[\"train_coords\"].shape[1]\n",
    "    output_dim = train_data[\"train_values\"].shape[1]\n",
    "    # spatial field used by the moment-matching initializer: (*spatial, n_out)\n",
    "    field = np.array(train_data[\"train_values\"]).reshape(\n",
    "        *train_data[\"train_shape\"], output_dim\n",
    "    )\n",
    "    save_shelf_record(\n",
    "        shelf,\n",
    "        f\"datasets/{experiment_key}\",\n",
    "        {\n",
    "            \"name\": train_data[\"name\"],\n",
    "            \"train_shape\": tuple(train_data[\"train_shape\"]),\n",
    "            \"test_shape\": tuple(test_data[\"train_shape\"]),\n",
    "            \"eval_shape\": tuple(train_data[\"eval_shape\"]),\n",
    "            \"train_target\": np.asarray(train_data[\"train_values\"]).reshape(\n",
    "                *train_data[\"train_shape\"]\n",
    "            ),\n",
    "            \"test_target\": np.asarray(test_data[\"train_values\"]).reshape(\n",
    "                *test_data[\"train_shape\"]\n",
    "            ),\n",
    "            \"eval_target\": np.asarray(train_data[\"eval_values\"]).reshape(\n",
    "                *train_data[\"eval_shape\"]\n",
    "            ),\n",
    "        },\n",
    "    )\n",
    "\n",
    "    networks = create_networks_for_depth(\n",
    "        input_dim=input_dim,\n",
    "        output_dim=output_dim,\n",
    "        n_layers=n_layers,\n",
    "        key=key,\n",
    "        hidden_size=hidden_size,\n",
    "        field=field,\n",
    "    )\n",
    "\n",
    "    print(\n",
    "        f\"Created {len(networks)} networks with {n_layers} hidden layers, hidden_size={hidden_size}\"\n",
    "    )\n",
    "    print(\"Network types:\", list(networks.keys()))\n",
    "\n",
    "    results = {}\n",
    "    trained_networks = {}\n",
    "\n",
    "    for method_index, (net_name, network) in enumerate(networks.items()):\n",
    "        print(f\"\\nTraining {net_name}...\")\n",
    "\n",
    "        result = train_single_network(\n",
    "            network=network,\n",
    "            x_train=train_data[\"train_coords\"],\n",
    "            y_train=train_data[\"train_values\"],\n",
    "            x_test=test_data[\"train_coords\"],\n",
    "            y_test=test_data[\"train_values\"],\n",
    "            epochs=epochs,\n",
    "            lr=lr,\n",
    "            verbose=verbose,\n",
    "        )\n",
    "\n",
    "        results[net_name] = result\n",
    "        trained_networks[net_name] = result[\"network\"]\n",
    "        save_shelf_record(\n",
    "            shelf,\n",
    "            f\"trials/{experiment_key}/{method_index:02d}\",\n",
    "            {\n",
    "                \"experiment\": experiment_key,\n",
    "                \"method\": net_name,\n",
    "                \"method_index\": method_index,\n",
    "                \"hidden_layers\": n_layers,\n",
    "                \"hidden_size\": hidden_size,\n",
    "                \"epochs\": epochs,\n",
    "                \"learning_rate\": float(lr),\n",
    "                **shelf_training_result(result),\n",
    "            },\n",
    "        )\n",
    "        print(\n",
    "            f\"{net_name} - Train Loss: {result['train_loss']:.6f}, Time: {result['training_time']:.2f}s\"\n",
    "        )\n",
    "\n",
    "    print(f\"\\nEvaluating networks on {train_data['eval_shape']} resolution...\")\n",
    "    eval_results = {}\n",
    "\n",
    "    for method_index, (net_name, network) in enumerate(trained_networks.items()):\n",
    "        print(f\"Evaluating {net_name}...\")\n",
    "        full_pred = jax.vmap(network)(train_data[\"eval_coords\"])\n",
    "        full_pred_np = np.asarray(full_pred)\n",
    "        eval_values_np = np.asarray(train_data[\"eval_values\"])\n",
    "        mse_eval = float(np.mean((eval_values_np - full_pred_np) ** 2))\n",
    "        signal_var = float(np.var(eval_values_np))\n",
    "        SNR = 10 * np.log10(signal_var / mse_eval) if mse_eval > 0 else float(\"inf\")\n",
    "\n",
    "        pred_reshaped = full_pred_np.reshape(*train_data[\"eval_shape\"])\n",
    "\n",
    "        eval_results[net_name] = {\n",
    "            \"mse_eval\": mse_eval,\n",
    "            \"pred_values\": pred_reshaped,\n",
    "            \"SNR\": SNR,\n",
    "        }\n",
    "        save_shelf_record(\n",
    "            shelf,\n",
    "            f\"evaluations/{experiment_key}/{method_index:02d}\",\n",
    "            {\n",
    "                \"experiment\": experiment_key,\n",
    "                \"method\": net_name,\n",
    "                \"method_index\": method_index,\n",
    "                **eval_results[net_name],\n",
    "            },\n",
    "        )\n",
    "        print(f\"{net_name} - Eval MSE: {mse_eval:.6f}, SNR: {SNR:.2f} dB\")\n",
    "\n",
    "    save_shelf_record(\n",
    "        shelf,\n",
    "        f\"results/{experiment_key}\",\n",
    "        {\n",
    "            \"methods\": list(results),\n",
    "            \"training\": {\n",
    "                name: {\n",
    "                    \"train_loss\": result[\"train_loss\"],\n",
    "                    \"test_loss\": result[\"test_loss\"],\n",
    "                    \"time_averaged_train_mse\": result[\"time_averaged_train_mse\"],\n",
    "                    \"training_time\": result[\"training_time\"],\n",
    "                }\n",
    "                for name, result in results.items()\n",
    "            },\n",
    "            \"evaluation\": {\n",
    "                name: {\n",
    "                    \"mse_eval\": result[\"mse_eval\"],\n",
    "                    \"SNR\": result[\"SNR\"],\n",
    "                }\n",
    "                for name, result in eval_results.items()\n",
    "            },\n",
    "        },\n",
    "    )\n",
    "    return results, eval_results, trained_networks, train_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "49b02476",
   "metadata": {},
   "outputs": [],
   "source": [
    "train_data_cameraman = prepare_cameraman_data(train_size=128)\n",
    "test_data_cameraman = prepare_cameraman_data(train_size=512)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fc4d41e8-aafd-4c04-bf13-09031b1e949a",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "print(\"Running 2D function experiment...\")\n",
    "metadata = {\n",
    "    \"schema_version\": 1,\n",
    "    \"run_id\": RUN_ID,\n",
    "    \"status\": \"running_cameraman_wide\",\n",
    "    \"seed\": 42,\n",
    "    \"experiments\": {\n",
    "        \"cameraman_wide\": {\n",
    "            \"hidden_layers\": 11,\n",
    "            \"hidden_size\": 256,\n",
    "            \"epochs\": 3000,\n",
    "            \"learning_rate\": 1e-4,\n",
    "        },\n",
    "        \"cameraman_narrow\": {\n",
    "            \"hidden_layers\": 11,\n",
    "            \"hidden_size\": 16,\n",
    "            \"epochs\": 3000,\n",
    "            \"learning_rate\": 1e-4,\n",
    "        },\n",
    "        \"audio\": {\n",
    "            \"hidden_layers\": 5,\n",
    "            \"hidden_size\": 256,\n",
    "            \"epochs\": 5000,\n",
    "            \"learning_rate\": 5e-5,\n",
    "        },\n",
    "    },\n",
    "    \"train_mse_timing\": \"pre-update; includes initialization and excludes final weights\",\n",
    "    \"trial_key_schema\": \"trials/{experiment}/{method_index:02d}\",\n",
    "    \"evaluation_key_schema\": \"evaluations/{experiment}/{method_index:02d}\",\n",
    "    \"jax_devices\": [str(device) for device in jax.devices()],\n",
    "}\n",
    "with shelve.open(SHELF_PATH) as shelf:\n",
    "    shelf[\"latest_run_id\"] = RUN_ID\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)\n",
    "    results_2d, eval_results_2d, trained_networks_2d, train_data_2d = (\n",
    "        run_general_experiment(\n",
    "            train_data=train_data_cameraman,\n",
    "            test_data=test_data_cameraman,\n",
    "            shelf=shelf,\n",
    "            experiment_key=\"cameraman_wide\",\n",
    "            n_layers=11,\n",
    "            hidden_size=256,\n",
    "            epochs=3000,\n",
    "            lr=1e-4,\n",
    "            verbose=True,\n",
    "        )\n",
    "    )\n",
    "    metadata[\"status\"] = \"cameraman_wide_complete\"\n",
    "    metadata[\"methods\"] = list(results_2d)\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fe7de82f",
   "metadata": {},
   "source": [
    "> **Expected behavior (from the paper, §4 — Fig. cameraman discussion):**\n",
    ">\n",
    "> \"Across all depths $L$, the proposed initialization with $\\sigma_a = 0$ consistently yields more stable networks than the standard SIREN (SM20) architecture... as depth increases, most competing methods exhibit gradient explosion, which manifests as spurious, noisy high-frequency artifacts in the reconstructed high-resolution images.\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4cb90fd6",
   "metadata": {},
   "outputs": [],
   "source": [
    "def visualize_experiment_results(results, eval_results, train_data):\n",
    "    \"\"\"Visualize results from the general experiment framework.\"\"\"\n",
    "    net_names = list(results.keys())\n",
    "    n_networks = len(net_names)\n",
    "    is_color = len(train_data.get(\"eval_shape\", (0,))) == 3\n",
    "    n_channels = train_data[\"eval_shape\"][2] if is_color else 1\n",
    "\n",
    "    fig = Figure(figsize=(20, 10), dpi=300, constrained_layout=True)\n",
    "    axes = fig.subplots(3, n_networks)\n",
    "    axes[0, 0].set_ylabel(\"Training\", fontsize=18)\n",
    "    axes[1, 0].set_ylabel(\"Evaluation\", fontsize=18)\n",
    "    axes[2, 0].set_ylabel(\"Zoomed\", fontsize=18)\n",
    "\n",
    "    zoom_regions = {}\n",
    "\n",
    "    for i, net_name in enumerate(net_names):\n",
    "        pred_train = np.asarray(results[net_name][\"train_prediction\"])\n",
    "        if len(train_data[\"train_shape\"]) == 2:\n",
    "            if is_color:\n",
    "                pred_values_train = pred_train.reshape(\n",
    "                    *train_data[\"train_shape\"], n_channels\n",
    "                )\n",
    "            else:\n",
    "                pred_values_train = pred_train.reshape(*train_data[\"train_shape\"])\n",
    "        else:\n",
    "            pred_values_train = pred_train\n",
    "\n",
    "        if len(train_data[\"train_shape\"]) == 2:\n",
    "            if is_color:\n",
    "                axes[0, i].imshow(np.clip(pred_values_train, 0, 1))\n",
    "            else:\n",
    "                axes[0, i].imshow(pred_values_train, cmap=\"gray\")\n",
    "        else:\n",
    "            axes[0, i].plot(pred_values_train)\n",
    "        axes[0, i].set_title(\n",
    "            f\"{net_name}\",\n",
    "            bbox={\"facecolor\": \"white\", \"pad\": 5},\n",
    "            y=0.87,\n",
    "            loc=\"left\",\n",
    "            x=0.05,\n",
    "        )\n",
    "        axes[0, i].set_xticks([])\n",
    "        axes[0, i].set_yticks([])\n",
    "        for spine in axes[0, i].spines.values():\n",
    "            spine.set_visible(False)\n",
    "\n",
    "        pred_values_eval = eval_results[net_name][\"pred_values\"]\n",
    "        if len(train_data[\"eval_shape\"]) >= 2:\n",
    "            if is_color:\n",
    "                axes[1, i].imshow(np.clip(pred_values_eval, 0, 1))\n",
    "            else:\n",
    "                axes[1, i].imshow(pred_values_eval, cmap=\"gray\")\n",
    "            h, w = pred_values_eval.shape[:2]\n",
    "            zoom_size = min(h, w) // 3\n",
    "            zoom_x_start = w - zoom_size - 70\n",
    "            zoom_y_start = h - zoom_size - 70\n",
    "            zoom_x_end = zoom_x_start + zoom_size\n",
    "            zoom_y_end = zoom_y_start + zoom_size\n",
    "            rect = mpatches.Rectangle(\n",
    "                (zoom_x_start - 0.5, zoom_y_start - 0.5),\n",
    "                zoom_size,\n",
    "                zoom_size,\n",
    "                fill=False,\n",
    "                color=\"r\",\n",
    "                linewidth=2,\n",
    "            )\n",
    "            axes[1, i].add_patch(rect)\n",
    "            axes[1, i].set_xticks([])\n",
    "            axes[1, i].set_yticks([])\n",
    "            for spine in axes[1, i].spines.values():\n",
    "                spine.set_visible(False)\n",
    "            zoom_region = pred_values_eval[\n",
    "                zoom_y_start:zoom_y_end, zoom_x_start:zoom_x_end\n",
    "            ]\n",
    "            zoom_regions[net_name] = {\n",
    "                \"region\": zoom_region,\n",
    "                \"x_start\": zoom_x_start,\n",
    "                \"y_start\": zoom_y_start,\n",
    "                \"x_end\": zoom_x_end,\n",
    "                \"y_end\": zoom_y_end,\n",
    "            }\n",
    "        else:\n",
    "            axes[1, i].plot(pred_values_eval)\n",
    "\n",
    "        if len(train_data[\"eval_shape\"]) >= 2 and net_name in zoom_regions:\n",
    "            zoom_region = zoom_regions[net_name][\"region\"]\n",
    "            if is_color:\n",
    "                axes[2, i].imshow(np.clip(zoom_region, 0, 1))\n",
    "            else:\n",
    "                axes[2, i].imshow(zoom_region, cmap=\"gray\")\n",
    "            axes[2, i].set_xticks([])\n",
    "            axes[2, i].set_yticks([])\n",
    "            for spine in axes[2, i].spines.values():\n",
    "                spine.set_edgecolor(\"r\")\n",
    "                spine.set_linewidth(2)\n",
    "                spine.set_visible(True)\n",
    "\n",
    "    return fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61d229e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = visualize_experiment_results(\n",
    "    results=results_2d,\n",
    "    eval_results=eval_results_2d,\n",
    "    train_data=train_data_2d,\n",
    ")\n",
    "with shelve.open(SHELF_PATH) as shelf:\n",
    "    camera_results_path = save_figure_artifact(\n",
    "        fig,\n",
    "        \"camera-results.jpg\",\n",
    "        shelf,\n",
    "        \"artifacts/cameraman_wide/camera-results.jpg\",\n",
    "        dpi=300,\n",
    "        bbox_inches=\"tight\",\n",
    "    )\n",
    "    metadata = shelf[f\"{RUN_PREFIX}/metadata\"]\n",
    "    metadata.setdefault(\"plots\", {})[\"cameraman_wide\"] = {\n",
    "        \"artifact\": \"artifacts/cameraman_wide/camera-results.jpg\",\n",
    "        \"figure_size\": (20, 10),\n",
    "        \"rows\": [\"Training\", \"Evaluation\", \"Zoomed\"],\n",
    "    }\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)\n",
    "print(f\"Saved {camera_results_path}\")\n",
    "fig"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5b0ec6ea",
   "metadata": {},
   "source": [
    "> **Expected behavior (from the paper, §4 — Fig. cameraman caption):**\n",
    ">\n",
    "> \"We observe that the proposed strategies (SIREN ($\\sigma_a=0$ and $\\sigma_a=1$)) lead to significant improvement in the model estimation with respect to other methods. For instance, it preserves sharp features compared to other SOTA method such as Wire, Finer, that yields extremely poor results for deep neural networks.\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a63ee7f0",
   "metadata": {},
   "outputs": [],
   "source": [
    "def analyze_experiment_results(results, eval_results, train_data):\n",
    "    \"\"\"Create summary analysis of experiment results.\"\"\"\n",
    "    summary_data = []\n",
    "    for net_name in results.keys():\n",
    "        summary_data.append(\n",
    "            {\n",
    "                \"Network\": net_name,\n",
    "                \"Train MSE\": results[net_name][\"train_loss\"],\n",
    "                \"Eval MSE\": eval_results[net_name][\"mse_eval\"],\n",
    "                \"Training Time (s)\": results[net_name][\"training_time\"],\n",
    "                \"SNR (dB)\": eval_results[net_name][\"SNR\"],\n",
    "            }\n",
    "        )\n",
    "\n",
    "    df = pd.DataFrame(summary_data)\n",
    "    df = df.sort_values(\"Train MSE\")\n",
    "\n",
    "    print(\"=\" * 120)\n",
    "    print(f\"EXPERIMENT RESULTS SUMMARY: {train_data['name']}\")\n",
    "    print(\"=\" * 120)\n",
    "    print(\n",
    "        f\"Training shape: {train_data['train_shape']} ({np.prod(train_data['train_shape']):,} points)\"\n",
    "    )\n",
    "    print(\n",
    "        f\"Evaluation shape: {train_data['eval_shape']} ({np.prod(train_data['eval_shape']):,} points)\"\n",
    "    )\n",
    "    print(\"=\" * 120)\n",
    "\n",
    "    pd.set_option(\"display.float_format\", \"{:.6f}\".format)\n",
    "    print(df.to_string(index=False))\n",
    "\n",
    "    print(\"\\n\" + \"=\" * 120)\n",
    "    print(\"ANALYSIS:\")\n",
    "    print(\"=\" * 120)\n",
    "\n",
    "    best_train = df.iloc[0][\"Network\"]\n",
    "    best_eval = df.loc[df[\"Eval MSE\"].idxmin(), \"Network\"]\n",
    "    best_snr = df.loc[df[\"SNR (dB)\"].idxmax(), \"Network\"]\n",
    "    print(f\"Best training fit: {best_train}\")\n",
    "    print(f\"Best evaluation performance: {best_eval}\")\n",
    "    print(f\"Best SNR: {best_snr}\")\n",
    "    fastest = df.loc[df[\"Training Time (s)\"].idxmin(), \"Network\"]\n",
    "    slowest = df.loc[df[\"Training Time (s)\"].idxmax(), \"Network\"]\n",
    "    print(f\"Fastest training: {fastest}\")\n",
    "    print(f\"Slowest training: {slowest}\")\n",
    "\n",
    "    return df\n",
    "\n",
    "\n",
    "print(\"Visualization and analysis functions defined.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7946d9cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "analyze_experiment_results(\n",
    "    results=results_2d,\n",
    "    eval_results=eval_results_2d,\n",
    "    train_data=train_data_2d,\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "43b31ede-c068-4441-af65-2a0981696971",
   "metadata": {},
   "source": [
    "# Other architectures\n",
    "## Narrow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3f8bb599",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "with shelve.open(SHELF_PATH) as shelf:\n",
    "    metadata = shelf[f\"{RUN_PREFIX}/metadata\"]\n",
    "    metadata[\"status\"] = \"running_cameraman_narrow\"\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)\n",
    "    results_narrow, eval_results_narrow, trained_networks_narrow, train_data_narrow = (\n",
    "        run_general_experiment(\n",
    "            train_data=train_data_cameraman,\n",
    "            test_data=test_data_cameraman,\n",
    "            shelf=shelf,\n",
    "            experiment_key=\"cameraman_narrow\",\n",
    "            n_layers=11,\n",
    "            hidden_size=16,\n",
    "            epochs=3000,\n",
    "            lr=1e-4,\n",
    "            verbose=True,\n",
    "        )\n",
    "    )\n",
    "    metadata[\"status\"] = \"cameraman_narrow_complete\"\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0f63c5d5",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig_narrow = visualize_experiment_results(\n",
    "    results=results_narrow,\n",
    "    eval_results=eval_results_narrow,\n",
    "    train_data=train_data_narrow,\n",
    ")\n",
    "with shelve.open(SHELF_PATH) as shelf:\n",
    "    narrow_results_path = save_figure_artifact(\n",
    "        fig_narrow,\n",
    "        \"narrow-results.jpg\",\n",
    "        shelf,\n",
    "        \"artifacts/cameraman_narrow/narrow-results.jpg\",\n",
    "        dpi=300,\n",
    "        bbox_inches=\"tight\",\n",
    "    )\n",
    "    metadata = shelf[f\"{RUN_PREFIX}/metadata\"]\n",
    "    metadata.setdefault(\"plots\", {})[\"cameraman_narrow\"] = {\n",
    "        \"artifact\": \"artifacts/cameraman_narrow/narrow-results.jpg\",\n",
    "        \"figure_size\": (20, 10),\n",
    "        \"rows\": [\"Training\", \"Evaluation\", \"Zoomed\"],\n",
    "    }\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)\n",
    "print(f\"Saved {narrow_results_path}\")\n",
    "fig_narrow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5e9d1525-61be-4d42-8c14-8ffebabbd3ba",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "analyze_experiment_results(\n",
    "    results=results_narrow,\n",
    "    eval_results=eval_results_narrow,\n",
    "    train_data=train_data_narrow,\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cbdaad96",
   "metadata": {},
   "source": [
    "# Audio"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fa3b7fef-1b59-48fa-9a23-90d479dcb980",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def prepare_audio_data(file_path, sr=None, duration=None):\n",
    "    \"\"\"Load audio and prepare coordinate/value pairs for fitting.\n",
    "\n",
    "    Full-signal mode (SIREN style): train and eval use the same data.\n",
    "    Domain is scaled to [-100, 100] to account for the high sampling rate of\n",
    "    audio signals (cf. SM20 et al., §4).\n",
    "    Audio is normalized by max(|data|) as in the original implementation.\n",
    "    \"\"\"\n",
    "    import librosa\n",
    "\n",
    "    y, sr_actual = librosa.load(file_path, sr=sr, mono=True, duration=duration)\n",
    "    y = y.astype(np.float32)\n",
    "\n",
    "    # Normalize by max absolute value (same as ImplicitAudioWrapper in SM20 et al.)\n",
    "    scale = np.max(np.abs(y))\n",
    "    y = y / scale\n",
    "\n",
    "    T = len(y)\n",
    "\n",
    "    coords = np.linspace(-100.0, 100.0, T).reshape(-1, 1).astype(np.float32)\n",
    "    values = y.reshape(-1, 1)\n",
    "\n",
    "    train_coords = jnp.array(coords)\n",
    "    train_values = jnp.array(values)\n",
    "    eval_coords = train_coords\n",
    "    eval_values = train_values\n",
    "\n",
    "    return {\n",
    "        \"train_coords\": train_coords,\n",
    "        \"train_values\": train_values,\n",
    "        \"eval_coords\": eval_coords,\n",
    "        \"eval_values\": eval_values,\n",
    "        \"train_shape\": (T,),\n",
    "        \"eval_shape\": (T,),\n",
    "        \"name\": f\"Audio {os.path.basename(file_path)} ({duration}s, {sr_actual}Hz)\",\n",
    "        \"sr\": sr_actual,\n",
    "    }\n",
    "\n",
    "\n",
    "def create_networks_for_audio(input_dim, output_dim, n_layers, hidden_size, key, field=None):\n",
    "    \"\"\"Create networks matching the original SM20 audio experiment.\n",
    "\n",
    "    Key parameters from train_audio.py / experiment_utils.py:\n",
    "    - first_omega_0 = 30.0 (default from add_model_arguments)\n",
    "    - hidden_omega_0 = 30.0 for sine_sm20, 1.0 for cvp26 and upmm\n",
    "    - coord_bounds = (-100, 100)\n",
    "    \"\"\"\n",
    "    networks = {}\n",
    "    keys = jr.split(key, 7)\n",
    "\n",
    "    networks[\"SIREN (UniformPhase-MM)\"] = SIREN_MM(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=hidden_size,\n",
    "        hidden_layers=n_layers,\n",
    "        out_features=output_dim,\n",
    "        key=keys[0],\n",
    "        field=field,\n",
    "        coord_lo=-100.0,\n",
    "        coord_hi=100.0,\n",
    "    )\n",
    "    networks[\"SIREN (CVP26 σ_a=0)\"] = SIRENNetwork(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=hidden_size,\n",
    "        hidden_layers=n_layers,\n",
    "        out_features=output_dim,\n",
    "        key=keys[1],\n",
    "        first_omega_0=30.0,\n",
    "        # need to write about this, used to be 1\n",
    "        hidden_omega_0=30.0,\n",
    "        init=SinusoidalInitialization.CVP26_a0,\n",
    "    )\n",
    "    networks[\"SIREN (SM20)\"] = SIRENNetwork(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=hidden_size,\n",
    "        hidden_layers=n_layers,\n",
    "        out_features=output_dim,\n",
    "        key=keys[2],\n",
    "        first_omega_0=30.0,\n",
    "        hidden_omega_0=30.0,\n",
    "        init=SinusoidalInitialization.SM20,\n",
    "    )\n",
    "    networks[\"Tanh (PE-Xavier)\"] = FourierFeatureNetwork(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=hidden_size,\n",
    "        hidden_layers=n_layers,\n",
    "        out_features=output_dim,\n",
    "        key=keys[3],\n",
    "        num_frequencies=hidden_size // 2,\n",
    "        sigma=10.0,\n",
    "    )\n",
    "    networks[\"ReLU (Kaiming)\"] = ReLUKaimingNetwork(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=hidden_size,\n",
    "        hidden_layers=n_layers,\n",
    "        out_features=output_dim,\n",
    "        key=keys[4],\n",
    "    )\n",
    "    networks[\"SiLU (Xavier)\"] = SiLUNetwork(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=hidden_size,\n",
    "        hidden_layers=n_layers,\n",
    "        out_features=output_dim,\n",
    "        key=keys[5],\n",
    "    )\n",
    "    networks[\"GeLU (Xavier)\"] = GeLUNetwork(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=hidden_size,\n",
    "        hidden_layers=n_layers,\n",
    "        out_features=output_dim,\n",
    "        key=keys[6],\n",
    "    )\n",
    "    return networks\n",
    "\n",
    "\n",
    "def run_audio_experiment(\n",
    "    train_data,\n",
    "    shelf,\n",
    "    experiment_key=\"audio\",\n",
    "    n_layers=3,\n",
    "    hidden_size=256,\n",
    "    epochs=5000,\n",
    "    lr=5e-5,\n",
    "    key=jr.PRNGKey(42),\n",
    "    verbose=False,\n",
    "):\n",
    "    \"\"\"Run and persist the audio experiment across all architectures.\"\"\"\n",
    "    print(f\"Running experiment: {train_data['name']}\")\n",
    "    print(\n",
    "        f\"Training data shape: {train_data['train_coords'].shape}, {train_data['train_values'].shape}\"\n",
    "    )\n",
    "\n",
    "    input_dim = train_data[\"train_coords\"].shape[1]\n",
    "    output_dim = train_data[\"train_values\"].shape[1]\n",
    "    field = np.array(train_data[\"train_values\"]).reshape(\n",
    "        *train_data[\"train_shape\"], output_dim\n",
    "    )\n",
    "    save_shelf_record(\n",
    "        shelf,\n",
    "        f\"datasets/{experiment_key}\",\n",
    "        {\n",
    "            \"name\": train_data[\"name\"],\n",
    "            \"sample_rate\": int(train_data[\"sr\"]),\n",
    "            \"shape\": tuple(train_data[\"eval_shape\"]),\n",
    "            \"coordinate_bounds\": (-100.0, 100.0),\n",
    "            \"target_waveform\": np.asarray(train_data[\"eval_values\"]).flatten(),\n",
    "        },\n",
    "    )\n",
    "\n",
    "    networks = create_networks_for_audio(\n",
    "        input_dim=input_dim,\n",
    "        output_dim=output_dim,\n",
    "        n_layers=n_layers,\n",
    "        key=key,\n",
    "        hidden_size=hidden_size,\n",
    "        field=field,\n",
    "    )\n",
    "\n",
    "    print(f\"Created {len(networks)} networks with {n_layers} hidden layers\")\n",
    "    print(\"Network types:\", list(networks.keys()))\n",
    "\n",
    "    results = {}\n",
    "    trained_networks = {}\n",
    "\n",
    "    for method_index, (net_name, network) in enumerate(networks.items()):\n",
    "        print(f\"\\nTraining {net_name}...\")\n",
    "\n",
    "        result = train_single_network(\n",
    "            network=network,\n",
    "            x_train=train_data[\"train_coords\"],\n",
    "            y_train=train_data[\"train_values\"],\n",
    "            x_test=train_data[\"eval_coords\"],\n",
    "            y_test=train_data[\"eval_values\"],\n",
    "            epochs=epochs,\n",
    "            lr=lr,\n",
    "            verbose=verbose,\n",
    "        )\n",
    "\n",
    "        results[net_name] = result\n",
    "        trained_networks[net_name] = result[\"network\"]\n",
    "        save_shelf_record(\n",
    "            shelf,\n",
    "            f\"trials/{experiment_key}/{method_index:02d}\",\n",
    "            {\n",
    "                \"experiment\": experiment_key,\n",
    "                \"method\": net_name,\n",
    "                \"method_index\": method_index,\n",
    "                \"hidden_layers\": n_layers,\n",
    "                \"hidden_size\": hidden_size,\n",
    "                \"epochs\": epochs,\n",
    "                \"learning_rate\": float(lr),\n",
    "                **shelf_training_result(result),\n",
    "            },\n",
    "        )\n",
    "        print(\n",
    "            f\"{net_name} - Train Loss: {result['train_loss']:.6f}, Time: {result['training_time']:.2f}s\"\n",
    "        )\n",
    "\n",
    "    print(\"\\nEvaluating networks on full audio signal...\")\n",
    "    eval_results = {}\n",
    "\n",
    "    for method_index, (net_name, network) in enumerate(trained_networks.items()):\n",
    "        print(f\"Evaluating {net_name}...\")\n",
    "        full_pred_np = np.asarray(jax.vmap(network)(train_data[\"eval_coords\"]))\n",
    "        eval_values_np = np.asarray(train_data[\"eval_values\"])\n",
    "        mse_eval = float(np.mean((eval_values_np - full_pred_np) ** 2))\n",
    "        signal_var = float(np.var(eval_values_np))\n",
    "        SNR = 10 * np.log10(signal_var / mse_eval) if mse_eval > 0 else float(\"inf\")\n",
    "\n",
    "        eval_results[net_name] = {\n",
    "            \"mse_eval\": mse_eval,\n",
    "            \"pred_values\": full_pred_np.flatten(),\n",
    "            \"SNR\": SNR,\n",
    "        }\n",
    "        save_shelf_record(\n",
    "            shelf,\n",
    "            f\"evaluations/{experiment_key}/{method_index:02d}\",\n",
    "            {\n",
    "                \"experiment\": experiment_key,\n",
    "                \"method\": net_name,\n",
    "                \"method_index\": method_index,\n",
    "                **eval_results[net_name],\n",
    "                \"sample_rate\": int(train_data[\"sr\"]),\n",
    "            },\n",
    "        )\n",
    "        print(f\"{net_name} - Eval MSE: {mse_eval:.6f}, SNR: {SNR:.2f} dB\")\n",
    "\n",
    "    save_shelf_record(\n",
    "        shelf,\n",
    "        f\"results/{experiment_key}\",\n",
    "        {\n",
    "            \"methods\": list(results),\n",
    "            \"sample_rate\": int(train_data[\"sr\"]),\n",
    "            \"training\": {\n",
    "                name: {\n",
    "                    \"train_loss\": result[\"train_loss\"],\n",
    "                    \"test_loss\": result[\"test_loss\"],\n",
    "                    \"time_averaged_train_mse\": result[\"time_averaged_train_mse\"],\n",
    "                    \"training_time\": result[\"training_time\"],\n",
    "                }\n",
    "                for name, result in results.items()\n",
    "            },\n",
    "            \"evaluation\": {\n",
    "                name: {\n",
    "                    \"mse_eval\": result[\"mse_eval\"],\n",
    "                    \"SNR\": result[\"SNR\"],\n",
    "                }\n",
    "                for name, result in eval_results.items()\n",
    "            },\n",
    "        },\n",
    "    )\n",
    "    return results, eval_results, trained_networks, train_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "81a4db20",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# --- Run the experiment ---\n",
    "AUDIO_FILE = \"assets/gt_bach.wav\"  # <-- set your audio file path here\n",
    "\n",
    "train_data_audio = prepare_audio_data(AUDIO_FILE, sr=None, duration=None)\n",
    "test_data_audio = train_data_audio  # full-signal mode\n",
    "\n",
    "print(\"Running audio experiment...\")\n",
    "with shelve.open(SHELF_PATH) as shelf:\n",
    "    metadata = shelf[f\"{RUN_PREFIX}/metadata\"]\n",
    "    metadata[\"status\"] = \"running_audio\"\n",
    "    metadata[\"audio_file\"] = AUDIO_FILE\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)\n",
    "    results_audio, eval_results_audio, trained_networks_audio, train_data_audio = (\n",
    "        run_audio_experiment(\n",
    "            train_data=train_data_audio,\n",
    "            shelf=shelf,\n",
    "            experiment_key=\"audio\",\n",
    "            n_layers=5,\n",
    "            hidden_size=256,\n",
    "            epochs=5000,\n",
    "            lr=5e-5,\n",
    "            verbose=True,\n",
    "        )\n",
    "    )\n",
    "    metadata[\"status\"] = \"audio_complete\"\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e957ddca",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "from IPython.display import Audio, display\n",
    "\n",
    "sr = train_data_audio[\"sr\"]\n",
    "gt_audio = np.array(train_data_audio[\"eval_values\"]).flatten()\n",
    "\n",
    "print(\"Ground truth audio:\")\n",
    "display(Audio(gt_audio, rate=sr))\n",
    "\n",
    "for net_name in eval_results_audio:\n",
    "    pred = eval_results_audio[net_name][\"pred_values\"]\n",
    "    snr = eval_results_audio[net_name][\"SNR\"]\n",
    "    print(f\"\\n{net_name} (SNR: {snr:.2f} dB):\")\n",
    "    display(Audio(pred, rate=sr))\n",
    "\n",
    "with shelve.open(SHELF_PATH) as shelf:\n",
    "    save_shelf_record(\n",
    "        shelf,\n",
    "        \"artifacts/audio/playback\",\n",
    "        {\n",
    "            \"sample_rate\": int(sr),\n",
    "            \"ground_truth_key\": \"datasets/audio\",\n",
    "            \"prediction_keys\": [\n",
    "                f\"evaluations/audio/{method_index:02d}\"\n",
    "                for method_index in range(len(eval_results_audio))\n",
    "            ],\n",
    "            \"methods\": list(eval_results_audio),\n",
    "        },\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "44b50951-f6de-4c3e-b6ca-112379b0d34d",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def visualize_audio_results(results, eval_results, train_data):\n",
    "    \"\"\"Visualize audio fitting results with waveform overlays.\"\"\"\n",
    "    net_names = list(results.keys())\n",
    "    n_networks = len(net_names)\n",
    "\n",
    "    gt = np.array(train_data[\"eval_values\"]).flatten()\n",
    "\n",
    "    zoom_start = 0\n",
    "    zoom_end = min(1000, len(gt))\n",
    "\n",
    "    fig = Figure(figsize=(20, 10), dpi=300, constrained_layout=True)\n",
    "    axes = fig.subplots(2, n_networks)\n",
    "    axes[0, 0].set_ylabel(\"Full waveform\", fontsize=18)\n",
    "    axes[1, 0].set_ylabel(\"Zoomed (first 1000 samples)\", fontsize=18)\n",
    "\n",
    "    for i, net_name in enumerate(net_names):\n",
    "        pred = eval_results[net_name][\"pred_values\"]\n",
    "        snr = eval_results[net_name][\"SNR\"]\n",
    "\n",
    "        axes[0, i].plot(gt, color=\"gray\", alpha=0.5, linewidth=0.5)\n",
    "        axes[0, i].plot(pred, color=\"blue\", alpha=0.5, linewidth=0.3)\n",
    "        axes[0, i].set_title(\n",
    "            f\"{net_name}\\nSNR: {snr:.2f} dB\",\n",
    "            bbox={\"facecolor\": \"white\", \"pad\": 5},\n",
    "            y=0.87,\n",
    "            loc=\"left\",\n",
    "            x=0.05,\n",
    "        )\n",
    "        axes[0, i].set_xticks([])\n",
    "        axes[0, i].set_yticks([])\n",
    "        for spine in axes[0, i].spines.values():\n",
    "            spine.set_visible(False)\n",
    "\n",
    "        axes[1, i].plot(gt[zoom_start:zoom_end], color=\"gray\", alpha=0.7, linewidth=1.0)\n",
    "        axes[1, i].plot(\n",
    "            pred[zoom_start:zoom_end], color=\"blue\", alpha=0.5, linewidth=0.7\n",
    "        )\n",
    "        axes[1, i].set_xticks([])\n",
    "        axes[1, i].set_yticks([])\n",
    "        for spine in axes[1, i].spines.values():\n",
    "            spine.set_visible(False)\n",
    "\n",
    "    return fig\n",
    "\n",
    "\n",
    "fig_audio = visualize_audio_results(\n",
    "    results=results_audio,\n",
    "    eval_results=eval_results_audio,\n",
    "    train_data=train_data_audio,\n",
    ")\n",
    "with shelve.open(SHELF_PATH) as shelf:\n",
    "    audio_results_path = save_figure_artifact(\n",
    "        fig_audio,\n",
    "        \"audio_results.jpg\",\n",
    "        shelf,\n",
    "        \"artifacts/audio/audio_results.jpg\",\n",
    "        dpi=300,\n",
    "    )\n",
    "    run_key_prefix = f\"{RUN_PREFIX}/\"\n",
    "    artifact_keys = sorted(\n",
    "        key[len(run_key_prefix):]\n",
    "        for key in shelf\n",
    "        if key.startswith(f\"{run_key_prefix}artifacts/\")\n",
    "    )\n",
    "    trial_keys = sorted(\n",
    "        key[len(run_key_prefix):]\n",
    "        for key in shelf\n",
    "        if key.startswith(f\"{run_key_prefix}trials/\")\n",
    "    )\n",
    "    evaluation_keys = sorted(\n",
    "        key[len(run_key_prefix):]\n",
    "        for key in shelf\n",
    "        if key.startswith(f\"{run_key_prefix}evaluations/\")\n",
    "    )\n",
    "    metadata = shelf[f\"{RUN_PREFIX}/metadata\"]\n",
    "    metadata.setdefault(\"plots\", {})[\"audio\"] = {\n",
    "        \"artifact\": \"artifacts/audio/audio_results.jpg\",\n",
    "        \"figure_size\": (20, 10),\n",
    "        \"rows\": [\"Full waveform\", \"Zoomed (first 1000 samples)\"],\n",
    "        \"zoom_samples\": (0, min(1000, len(gt_audio))),\n",
    "    }\n",
    "    metadata[\"artifact_keys\"] = artifact_keys\n",
    "    metadata[\"trial_keys\"] = trial_keys\n",
    "    metadata[\"evaluation_keys\"] = evaluation_keys\n",
    "    metadata[\"artifact_count\"] = len(artifact_keys)\n",
    "    metadata[\"trial_count\"] = len(trial_keys)\n",
    "    metadata[\"evaluation_count\"] = len(evaluation_keys)\n",
    "    metadata[\"status\"] = \"complete\"\n",
    "    metadata[\"completed_utc\"] = time.strftime(\"%Y%m%dT%H%M%SZ\", time.gmtime())\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)\n",
    "print(f\"Saved {audio_results_path}\")\n",
    "fig_audio"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1973d484-d85a-4b9c-a55b-aa5dddb62e00",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/moment_matching.py <==
"""
Moment-Matched SIREN (SIREN_MM)
================================

Data-driven initialization for SIREN networks.  The input layer weight W_in is
sampled with rows ~ N(0, Omega_hat / N_out); the output layer is matched to the
target covariance.  Hidden layers use a self-contained sine layer
(weight ~ N(0, 2/fan_in), bias ~ U(-pi, pi)).
"""

from __future__ import annotations

import math

import equinox as eqx
import jax
import jax.numpy as jnp
import jax.random as jr
import numpy as np

USE_SOBEL = True

if USE_SOBEL:
    from scipy.ndimage import sobel


def _jacobian_diff(field, n_in, n_out, coord_lo, coord_hi):
    """Estimate Jacobian df/dx using forward finite differences (np.diff).

    Returns J of shape (n_samples, n_out, n_in).
    """
    grads = []
    for axis in range(n_in):
        spacing = (coord_hi[axis] - coord_lo[axis]) / (field.shape[axis] - 1)
        grads.append(np.diff(field, axis=axis) / spacing)
    min_shape = tuple(min(g.shape[a] for g in grads) for a in range(n_in))
    crop = tuple(slice(0, s) for s in min_shape)
    J = np.stack([g[crop] for g in grads], axis=-1)
    return J.reshape(-1, n_out, n_in)


def _jacobian_sobel(field, n_in, n_out, coord_lo, coord_hi):
    """Estimate Jacobian df/dx using Sobel filters (central difference + smoothing).

    Applies scipy.ndimage.sobel per channel to avoid unwanted smoothing along
    the channel axis.  Normalizes by 2 * 4^(n_in-1) * spacing to account for
    the central-difference step of 2 and the [1,2,1] smoothing kernel (sum=4)
    applied along each perpendicular spatial axis.

    Returns J of shape (n_samples, n_out, n_in).
    """
    sobel_norm = 2.0 * 4.0 ** (n_in - 1)
    grads = []
    for axis in range(n_in):
        spacing = (coord_hi[axis] - coord_lo[axis]) / (field.shape[axis] - 1)
        grad = np.stack(
            [sobel(field[..., c], axis=axis) for c in range(n_out)],
            axis=-1,
        )
        grads.append(grad / (spacing * sobel_norm))
    J = np.stack(grads, axis=-1)
    return J.reshape(-1, n_out, n_in)


class MomentMatchInputOutputLayers:
    """Estimate the moment-matching statistics (mu, Sigma, Omega) from a field.

    The field is a regularly-sampled grid of the target function whose shape is
    ``(*spatial_dims, n_out)``. The number of spatial dims equals ``n_in``.

        mu    = E[f(x)]                          (output mean,      shape (n_out,))
        Sigma = Cov[f(x)]                        (output covariance, (n_out, n_out))
        Omega = E[ (df/dx)^T Sigma^-1 (df/dx) ]  (Jacobian gramian,  (n_in, n_in))

    Gradients df/dx are estimated with finite differences (``np.diff``) over the
    coordinate grid; Omega is then assembled with ``np.einsum``.
    """

    def __init__(self, field, coord_lo=-1.0, coord_hi=1.0, jitter=1e-6):
        field = np.asarray(field, dtype=np.float64)
        n_in = field.ndim - 1
        n_out = field.shape[-1]
        self.n_in = n_in
        self.n_out = n_out
        self._compute_from_field(field, coord_lo, coord_hi, jitter)

    @classmethod
    def from_moments(cls, mu, Sigma, Omega, jitter=1e-6):
        """Construct from user-specified moments instead of a field."""
        mu = np.asarray(mu, dtype=np.float64)
        Sigma = np.asarray(Sigma, dtype=np.float64)
        Omega = np.asarray(Omega, dtype=np.float64)
        obj = cls.__new__(cls)
        obj.n_in = Omega.shape[0]
        obj.n_out = mu.shape[0]
        obj.mu = mu
        obj.Sigma = Sigma + jitter * np.eye(obj.n_out)
        obj.Omega = Omega + jitter * np.eye(obj.n_in)
        print(f"[MM] n_in={obj.n_in}  n_out={obj.n_out}  (from_moments)")
        print(f"[MM] mu shape={mu.shape}  Sigma shape={Sigma.shape}  Omega shape={Omega.shape}")
        print(f"[MM] Sigma cond={np.linalg.cond(obj.Sigma):.2e}  Omega cond={np.linalg.cond(obj.Omega):.2e}")
        return obj

    def _compute_from_field(self, field, coord_lo, coord_hi, jitter):
        n_in = self.n_in
        n_out = self.n_out

        # Normalise coord_lo / coord_hi to per-axis sequences
        if np.isscalar(coord_lo):
            coord_lo = [coord_lo] * n_in
        if np.isscalar(coord_hi):
            coord_hi = [coord_hi] * n_in
        coord_lo = list(coord_lo)
        coord_hi = list(coord_hi)
        assert len(coord_lo) == n_in, (len(coord_lo), n_in)
        assert len(coord_hi) == n_in, (len(coord_hi), n_in)

        # --- output mean and covariance ---
        flat = field.reshape(-1, n_out)
        self.mu = flat.mean(axis=0)
        Sigma = np.atleast_2d(np.cov(flat, rowvar=False))
        self.Sigma = Sigma + jitter * np.eye(n_out)

        # --- Jacobian gramian ---
        if USE_SOBEL:
            J = _jacobian_sobel(field, n_in, n_out, coord_lo, coord_hi)
        else:
            J = _jacobian_diff(field, n_in, n_out, coord_lo, coord_hi)

        Sigma_inv = np.linalg.inv(self.Sigma)
        Omega = np.einsum("poi,ok,pkj->ij", J, Sigma_inv, J) / J.shape[0]
        self.Omega = Omega + jitter * np.eye(n_in)

        print(f"[MM] n_in={n_in}  n_out={n_out}  n_samples={flat.shape[0]}")
        print(f"[MM] mu:\n{self.mu}")
        print(f"[MM] Sigma:\n{Sigma}")
        print(f"[MM] Omega:\n{Omega}")
        print(
            f"[MM] Sigma cond={np.linalg.cond(self.Sigma):.2e}  Omega cond={np.linalg.cond(self.Omega):.2e}"
        )

    def output_bias(self, N, key):
        """b_out = mu_hat, shape (n_out,)."""
        return jnp.asarray(self.mu, dtype=jnp.float32)

    def output_weights(self, N, key):
        """W_out with columns ~ N(0, 2 Sigma_hat / N), shape (n_out, N).

        The factor 2 realizes Cov f = Sigma_hat, since Cov f = (1/2) E[W_out W_out^T]
        under the arcsine post-activations (see manuscript derivation).
        """
        L = np.linalg.cholesky(2.0 * self.Sigma / N)
        z = jr.normal(key, (self.n_out, N))
        return jnp.asarray(L, dtype=jnp.float32) @ z

    def input_weights(self, N, key):
        """Input-layer weight W_in with rows ~ N(0, Omega_hat / n_out), shape (N, n_in).

        This satisfies Omega = (n_out / N) E[W_in^T W_in] = Omega_hat, as derived
        in the manuscript (Section 4).
        """
        L = np.linalg.cholesky(self.Omega / self.n_out)
        z = jr.normal(key, (N, self.n_in))
        return z @ jnp.asarray(L, dtype=jnp.float32).T


class _MMSineLayer(eqx.Module):
    """Sine layer for SIREN_MM hidden layers.

    Weight ~ N(0, 2/fan_in), or scalar_weight * I when specified; bias ~ U(-pi, pi),
    forward sin(W x + b).
    """

    weight: jax.Array
    bias: jax.Array

    def __init__(
        self,
        in_features: int,
        out_features: int,
        key: jax.Array,
        scalar_weight=None,
    ):
        wkey, bkey = jr.split(key)
        if scalar_weight is None:
            self.weight = jr.normal(wkey, (out_features, in_features)) * math.sqrt(
                2.0 / in_features
            )
        else:
            self.weight = scalar_weight * jnp.eye(out_features, in_features)
        # assert out_features == in_features, "out_features must equal in_features for identity weight"
        # self.weight = 2**0.5 * jnp.eye(out_features, in_features)
        self.bias = jr.uniform(bkey, (out_features,), minval=-math.pi, maxval=math.pi)

    def __call__(self, x: jax.Array) -> jax.Array:
        return jnp.sin(self.weight @ x + self.bias)


class SIREN_MM(eqx.Module):
    """SIREN with moment-matched input/output layers.

    The hidden stack uses _MMSineLayer (weight ~ N(0, 2/fan_in), or
    scalar_weight * I when specified, bias ~ U(-pi, pi)).
    The input-layer weight W_in is sampled with rows ~ N(0, Omega_hat / N_out);
    its scale carries the data frequency content, so no extra first_omega_0 is
    applied.
    """

    W_in: jax.Array
    b_in: jax.Array
    W_out: jax.Array
    b_out: jax.Array
    hidden: list
    in_features: int = eqx.field(static=True)
    hidden_features: int = eqx.field(static=True)

    def __init__(
        self,
        in_features,
        hidden_features,
        hidden_layers,
        out_features,
        key,
        field=None,
        coord_lo=-1.0,
        coord_hi=1.0,
        *,
        moments=None,
        scalar_weight=None,
    ):
        self.in_features = in_features
        self.hidden_features = hidden_features

        if moments is not None:
            mu, Sigma, Omega = moments
            mm = MomentMatchInputOutputLayers.from_moments(mu, Sigma, Omega)
        else:
            mm = MomentMatchInputOutputLayers(field, coord_lo=coord_lo, coord_hi=coord_hi)
        assert mm.n_in == in_features, (mm.n_in, in_features)
        assert mm.n_out == out_features, (mm.n_out, out_features)

        keys = jr.split(key, 3 + hidden_layers)
        k_in, k_out, k_bin = keys[0], keys[1], keys[2]
        h_keys = keys[3:]

        self.W_in = mm.input_weights(hidden_features, k_in)
        self.W_out = mm.output_weights(hidden_features, k_out)
        self.b_out = mm.output_bias(hidden_features, k_out)
        self.b_in = jr.uniform(
            k_bin, (hidden_features,), minval=-math.pi, maxval=math.pi
        )

        self.hidden = [
            _MMSineLayer(
                hidden_features,
                hidden_features,
                key=h_keys[i],
                scalar_weight=scalar_weight,
            )
            for i in range(hidden_layers)
        ]

    def __call__(self, x):
        z = jnp.sin(self.W_in @ x + self.b_in)
        for layer in self.hidden:
            z = layer(z)
        return self.W_out @ z + self.b_out


==> anc/mup-lr-sweep.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "65796425",
   "metadata": {},
   "outputs": [],
   "source": [
    "# %uv pip install -q equinox jax[cuda] optax numpy matplotlib scikit-image pooch"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b18bb9e7",
   "metadata": {},
   "source": [
    "# muP Learning-Rate Transfer Sweep (Camera, grayscale)\n",
    "\n",
    "Test loss is never evaluated anywhere in this notebook: every reported metric\n",
    "is a *training* loss on the single fitted field.\n",
    "\n",
    "Two-stage experiment:\n",
    "\n",
    "1. **omega_0 sweep at width=64** — for each baseline SIREN init (SM20, CVP26\n",
    "   sigma_a=0, CVP26 sigma_a=1), pick the `first_omega_0` that minimizes the\n",
    "   time-averaged train MSE on the grayscale Camera image. UP-MM needs no\n",
    "   `omega_0` (self-tuning).\n",
    "2. **Learning-rate sweep across widths** — for widths 8/16/32/64/128/256/512\n",
    "   and each initialization (UP-MM and the three baselines, using their best\n",
    "   omega_0 from stage 1), sweep the learning rate over `2**i` for `i` in\n",
    "   `[-18, 2]` and record the time-averaged train MSE, under **three**\n",
    "   scalings:\n",
    "   - **muP (LR)**: \"matrix\" parameters (hidden-layer weights + output\n",
    "     projection) get an extra `1/(N / BASE_WIDTH)` LR scaling; everything else\n",
    "     uses plain Adam.\n",
    "   - **muP (LR+LL)**: the same LR scaling, plus the last-layer weights are\n",
    "     rescaled at initialization to the muP output scaling `std ~ 1/N`. Both\n",
    "     architectures init the last layer at `std ~ 1/sqrt(N)` (SIRENNetwork's\n",
    "     final Linear bound is `sqrt(3/N)`; SIREN_MM's `W_out` columns are\n",
    "     `N(0, 2 Sigma / N)`), so the rescaling divides by `sqrt(N / BASE_WIDTH)`.\n",
    "   - **standard**: plain (unscaled) Adam and unmodified init.\n",
    "\n",
    "   All scalings are applied to *all* initializations (UP-MM and baselines\n",
    "   alike). Both muP variants are anchored at `BASE_WIDTH`, so at\n",
    "   `N == BASE_WIDTH` all three rows coincide exactly.\n",
    "\n",
    "Every trial's full per-epoch MSE trajectory is synced immediately to a\n",
    "run-versioned shelf in `/mnt/mup-lr-sweep`, together with the experiment\n",
    "configuration and compact sweep summaries. The in-memory summaries are also\n",
    "used to plot time-averaged train loss vs. learning rate for many widths."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "18eaa02f",
   "metadata": {},
   "source": [
    "# Imports & Configuration"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b3086e3c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import shelve\n",
    "\n",
    "os.nice(20)\n",
    "\n",
    "import time\n",
    "\n",
    "import equinox as eqx\n",
    "import jax\n",
    "import jax.numpy as jnp\n",
    "import jax.random as jr\n",
    "import matplotlib\n",
    "import numpy as np\n",
    "import optax\n",
    "\n",
    "from architecture import SinusoidalInitialization, SIRENNetwork\n",
    "from moment_matching import MomentMatchInputOutputLayers, SIREN_MM\n",
    "\n",
    "matplotlib.use(\"Agg\")\n",
    "from matplotlib.figure import Figure\n",
    "from skimage import data\n",
    "from skimage.transform import resize\n",
    "\n",
    "HIDDEN_SIZE_OMEGA_SWEEP = 64  # width used to pick the best first_omega_0\n",
    "# muP base width: the width at which muP reduces exactly to standard\n",
    "# parameterization (both the LR scaling and the last-layer init are anchored\n",
    "# here). Set to the tuning width so the tuned hyperparameters are the ones\n",
    "# being transferred.\n",
    "BASE_WIDTH = HIDDEN_SIZE_OMEGA_SWEEP\n",
    "WIDTHS = [8, 16, 32, 64, 128, 256, 512]  # widths used for the muP LR-transfer sweep\n",
    "LEARNING_RATE = 1e-4  # fixed LR used while sweeping first_omega_0\n",
    "ADAM_EPS = jnp.finfo(jnp.float32).tiny\n",
    "EPOCHS = 3000\n",
    "N_LAYERS = 11\n",
    "TRAIN_SIZE = 128\n",
    "OMEGA_VALUES = 64.0 * np.pi / np.sqrt(6) * np.logspace(-2, 2, 21)\n",
    "\n",
    "# Stage-2 LR grid. Observed optima sit near 2^-8, so the window is centred\n",
    "# there rather than on the original [-10, 10] (whose upper half was all NaN).\n",
    "# Every trial is run serially (one network, one LR at a time), which keeps the\n",
    "# memory footprint at that of a single training run.\n",
    "LR_EXPONENTS = list(range(-18, 3))\n",
    "LR_VALUES = [2.0**i for i in LR_EXPONENTS]\n",
    "\n",
    "RESULTS_DIR = \"/mnt/mup-lr-sweep\"\n",
    "# RESULTS_DIR = \"results/mup_lr_sweep\"\n",
    "os.makedirs(RESULTS_DIR, exist_ok=True)\n",
    "SHELF_PATH = os.path.join(RESULTS_DIR, \"mup_lr_sweep.shelf\")\n",
    "RUN_ID = time.strftime(\"%Y%m%dT%H%M%SZ\", time.gmtime())\n",
    "RUN_PREFIX = f\"runs/{RUN_ID}\"\n",
    "\n",
    "print(jax.devices())\n",
    "print(f\"Shelf run: {SHELF_PATH} [{RUN_ID}]\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "410b91d8-25ac-4273-955c-fe3af5f7a6a3",
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1e70dcb8-60ed-4f2c-a4de-d46ede438662",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_mgrid(sidelen, dim=2):\n",
    "    \"\"\"Generate a flattened grid of (x,y,...) coordinates in [-1, 1].\"\"\"\n",
    "    if isinstance(sidelen, int):\n",
    "        sidelen = (sidelen,) * dim\n",
    "    tensors = tuple(jnp.linspace(-1, 1, s) for s in sidelen)\n",
    "    mgrid = jnp.stack(jnp.meshgrid(*tensors, indexing=\"ij\"), axis=-1)\n",
    "    mgrid = mgrid.reshape(-1, dim)\n",
    "    return mgrid\n",
    "\n",
    "\n",
    "def prepare_skimage_data(img, train_size=128):\n",
    "    \"\"\"Prepare a grayscale skimage image for training.\n",
    "\n",
    "    The largest spatial dimension is resized to train_size, preserving aspect\n",
    "    ratio.\n",
    "    \"\"\"\n",
    "    if img.ndim == 3:\n",
    "        img = img[..., 0]\n",
    "    img = img.astype(np.float32)\n",
    "    if img.max() > 1.0:\n",
    "        img = img / 255.0\n",
    "\n",
    "    h, w = img.shape[:2]\n",
    "    train_scale = train_size / max(h, w)\n",
    "    train_h, train_w = int(round(h * train_scale)), int(round(w * train_scale))\n",
    "\n",
    "    img_train = resize(img, (train_h, train_w), anti_aliasing=True).astype(np.float32)\n",
    "\n",
    "    train_coords = get_mgrid((train_h, train_w), 2)\n",
    "    train_values = jnp.array(img_train.flatten()).reshape(-1, 1)\n",
    "\n",
    "    return {\n",
    "        \"train_coords\": train_coords,\n",
    "        \"train_values\": train_values,\n",
    "        \"train_shape\": (train_h, train_w),\n",
    "    }\n",
    "\n",
    "\n",
    "def set_dataset(d):\n",
    "    \"\"\"Bind the dataset that the training functions close over.\n",
    "\n",
    "    The data is identical for every trial, so it is held in globals and baked\n",
    "    into each compiled program as a constant instead of being threaded through\n",
    "    as arguments. Rebinding these globals does *not* invalidate JAX's jit\n",
    "    cache, so this also clears it -- otherwise a program compiled against the\n",
    "    previous arrays would be silently reused.\n",
    "    \"\"\"\n",
    "    global X_TRAIN, Y_TRAIN\n",
    "    X_TRAIN = d[\"train_coords\"]\n",
    "    Y_TRAIN = d[\"train_values\"]\n",
    "    jax.clear_caches()\n",
    "\n",
    "\n",
    "def _is_mup_matrix_path(path):\n",
    "    \"\"\"Identify muP-scaled (\"matrix\") leaves, generalized across SIREN_MM and\n",
    "    SIRENNetwork.\n",
    "\n",
    "    A leaf is a \"matrix\" parameter (LR scaled by 1/width_multiplier) if it is:\n",
    "      - SIREN_MM.W_out, or a weight inside one of SIREN_MM.hidden[i]\n",
    "      - SIRENNetwork.layers[i].weight for i >= 1, i.e. every layer except the\n",
    "        first input-projection layer, which -- like SIREN_MM.W_in -- keeps\n",
    "        the base (unscaled) LR since its fan_in is the input dimension, not\n",
    "        the width.\n",
    "    Biases (and W_in/b_in/layers[0].weight) are always \"base\" (unscaled).\n",
    "    \"\"\"\n",
    "    names = [getattr(key, \"name\", None) for key in path]\n",
    "    if \"W_out\" in names:\n",
    "        return True\n",
    "    if \"weight\" not in names:\n",
    "        return False\n",
    "    if \"hidden\" in names:\n",
    "        return True\n",
    "    if \"layers\" in names:\n",
    "        layers_idx = names.index(\"layers\")\n",
    "        idx = getattr(path[layers_idx + 1], \"idx\", None)\n",
    "        return idx is not None and idx > 0\n",
    "    return False\n",
    "\n",
    "\n",
    "def _label_fn(params):\n",
    "    \"\"\"Compute optax partition labels for a filtered param pytree.\n",
    "\n",
    "    Passed to `optax.partition` as a callable (rather than a precomputed\n",
    "    pytree) so that optax invokes *this* function to obtain labels, instead\n",
    "    of mistaking a labels pytree shaped like the network module (which\n",
    "    defines `__call__`) for the model itself.\n",
    "    \"\"\"\n",
    "    return jax.tree_util.tree_map_with_path(\n",
    "        lambda path, _: \"matrix\" if _is_mup_matrix_path(path) else \"base\",\n",
    "        params,\n",
    "    )\n",
    "\n",
    "\n",
    "def _make_optimizer(network, lr, use_mup):\n",
    "    \"\"\"Build an Adam optimizer for `network`.\n",
    "\n",
    "    `ADAM_EPS` is the smallest positive normal float32 value. It prevents the\n",
    "    undefined 0/0 Adam update for exactly zero gradients while negligibly\n",
    "    perturbing normalization for nonzero gradients.\n",
    "\n",
    "    If `use_mup` is True, \"matrix\" parameters (see `_is_mup_matrix_path`) get\n",
    "    an extra 1/m learning-rate scaling, where m = hidden_features / BASE_WIDTH\n",
    "    is the width multiplier relative to the base (tuning) width; everything\n",
    "    else uses plain Adam. Anchoring at BASE_WIDTH -- as `scale_last_layer`\n",
    "    also does -- makes muP reduce exactly to standard parameterization at\n",
    "    hidden_features == BASE_WIDTH. If `use_mup` is False, all parameters use\n",
    "    plain Adam regardless of architecture.\n",
    "    \"\"\"\n",
    "    if not use_mup:\n",
    "        return optax.adam(lr, eps=ADAM_EPS)\n",
    "\n",
    "    width_mult = network.hidden_features / BASE_WIDTH\n",
    "    return optax.partition(\n",
    "        {\n",
    "            \"matrix\": optax.adam(lr / width_mult, eps=ADAM_EPS),\n",
    "            \"base\": optax.adam(lr, eps=ADAM_EPS),\n",
    "        },\n",
    "        _label_fn,\n",
    "    )\n",
    "\n",
    "\n",
    "def _mse(model, x, y):\n",
    "    return jnp.mean((jax.vmap(model)(x) - y) ** 2)\n",
    "\n",
    "\n",
    "def save_epoch_mse(shelf, trial_key, epoch_mse, **trial_metadata):\n",
    "    \"\"\"Persist one trial's full MSE trajectory and sync it to disk.\"\"\"\n",
    "    epoch_mse = np.asarray(epoch_mse)\n",
    "    record = {\n",
    "        **trial_metadata,\n",
    "        \"epoch_mse\": epoch_mse,\n",
    "        \"time_averaged_mse\": float(np.mean(epoch_mse)),\n",
    "    }\n",
    "    shelf[f\"{RUN_PREFIX}/{trial_key}\"] = record\n",
    "    shelf.sync()\n",
    "    return record[\"time_averaged_mse\"]\n",
    "\n",
    "\n",
    "@eqx.filter_jit\n",
    "def train_network(network, epochs=EPOCHS, lr=LEARNING_RATE, use_mup=False):\n",
    "    \"\"\"Train a single network and return (per-epoch train MSE, network).\n",
    "\n",
    "    The dataset is read from the globals bound by `set_dataset`, so it is a\n",
    "    compile-time constant rather than a traced argument.\n",
    "\n",
    "    Each per-epoch train MSE is measured at that step's pre-update weights, so\n",
    "    the trajectory includes the initialization and excludes the final weights.\n",
    "    Its mean is smoother than the final-epoch loss and penalizes trajectories\n",
    "    that transiently blow up. The trajectory is free: every value is already\n",
    "    computed by the gradient step.\n",
    "\n",
    "    `lr` is traced (it is a JAX scalar, not a static field), so sweeping the\n",
    "    learning rate reuses a single compiled program instead of recompiling per\n",
    "    LR. Every other Python-level decision (`epochs`, `use_mup`, the network's\n",
    "    static fields) is a compile-time constant.\n",
    "    \"\"\"\n",
    "    optimizer = _make_optimizer(network, lr, use_mup)\n",
    "    opt_state = optimizer.init(eqx.filter(network, eqx.is_array))\n",
    "\n",
    "    def train_step(carry, _):\n",
    "        model, opt_state = carry\n",
    "        loss, grads = eqx.filter_value_and_grad(_mse)(model, X_TRAIN, Y_TRAIN)\n",
    "        updates, opt_state = optimizer.update(\n",
    "            grads, opt_state, eqx.filter(model, eqx.is_array)\n",
    "        )\n",
    "        model = eqx.apply_updates(model, updates)\n",
    "        return (model, opt_state), loss\n",
    "\n",
    "    (network, opt_state), train_losses = jax.lax.scan(\n",
    "        train_step, (network, opt_state), None, length=epochs\n",
    "    )\n",
    "\n",
    "    return train_losses, network"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "819a0210",
   "metadata": {},
   "source": [
    "# Stage 1: first_omega_0 Sweep at Width=64 (Camera, grayscale)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4b6a2a0f",
   "metadata": {},
   "outputs": [],
   "source": [
    "BASELINES = {\n",
    "    \"SIREN (SM20)\": {\n",
    "        \"init\": SinusoidalInitialization.SM20,\n",
    "        \"key_idx\": 2,\n",
    "    },\n",
    "    \"SIREN (CVP26, σ_a=0)\": {\n",
    "        \"init\": SinusoidalInitialization.CVP26_a0,\n",
    "        \"key_idx\": 3,\n",
    "    },\n",
    "    \"SIREN (CVP26, σ_a=1)\": {\n",
    "        \"init\": SinusoidalInitialization.CVP26_a1,\n",
    "        \"key_idx\": 1,\n",
    "    },\n",
    "}\n",
    "\n",
    "\n",
    "def run_omega_sweep_camera(d, shelf, key=jr.PRNGKey(42)):\n",
    "    \"\"\"Sweep first_omega_0 for each baseline SIREN init at width\n",
    "    HIDDEN_SIZE_OMEGA_SWEEP on the grayscale Camera image; persist every\n",
    "    per-epoch train-MSE trajectory and return the compact per-baseline curves\n",
    "    and the omega_0 that minimizes time-averaged train MSE.\n",
    "\n",
    "    Not vectorized over omega_0: `omega_0` is a *static* field of `SineLayer`\n",
    "    (it multiplies the pre-activation and sets the init bound), so networks\n",
    "    with different omega_0 cannot be stacked into one vmapped program.\n",
    "    \"\"\"\n",
    "    input_dim = d[\"train_coords\"].shape[1]\n",
    "    output_dim = d[\"train_values\"].shape[1]\n",
    "    keys = jr.split(key, 7)\n",
    "\n",
    "    baseline_results = {name: [] for name in BASELINES}\n",
    "    best_omega = {name: None for name in BASELINES}\n",
    "    best_mse = {name: np.inf for name in BASELINES}\n",
    "\n",
    "    for i, omega in enumerate(OMEGA_VALUES):\n",
    "        print(f\"  omega_0={omega:.2f}  ({i+1}/{len(OMEGA_VALUES)})\")\n",
    "        for method_index, (bname, bcfg) in enumerate(BASELINES.items()):\n",
    "            bkey = keys[bcfg[\"key_idx\"]]\n",
    "            net = SIRENNetwork(\n",
    "                in_features=input_dim,\n",
    "                hidden_features=HIDDEN_SIZE_OMEGA_SWEEP,\n",
    "                hidden_layers=N_LAYERS,\n",
    "                out_features=output_dim,\n",
    "                key=bkey,\n",
    "                first_omega_0=float(omega),\n",
    "                hidden_omega_0=1.0,\n",
    "                init=bcfg[\"init\"],\n",
    "            )\n",
    "            t0 = time.time()\n",
    "            epoch_mse, _ = train_network(net, epochs=EPOCHS, lr=LEARNING_RATE)\n",
    "            mse = save_epoch_mse(\n",
    "                shelf,\n",
    "                f\"stage1/trials/{method_index:02d}/{i:03d}\",\n",
    "                epoch_mse,\n",
    "                stage=\"omega_sweep\",\n",
    "                method=bname,\n",
    "                method_index=method_index,\n",
    "                omega_index=i,\n",
    "                first_omega_0=float(omega),\n",
    "                width=HIDDEN_SIZE_OMEGA_SWEEP,\n",
    "                learning_rate=float(LEARNING_RATE),\n",
    "            )\n",
    "            baseline_results[bname].append(mse)\n",
    "            print(f\"    {bname}: MSE={mse:.6f}  ({time.time()-t0:.1f}s)\")\n",
    "\n",
    "            if mse < best_mse[bname]:\n",
    "                best_mse[bname] = mse\n",
    "                best_omega[bname] = float(omega)\n",
    "\n",
    "    return baseline_results, best_omega, best_mse"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2ab2991f",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "camera_img = data.camera()\n",
    "d = prepare_skimage_data(camera_img, train_size=TRAIN_SIZE)\n",
    "\n",
    "# Bind the dataset that the (jitted) training functions close over.\n",
    "set_dataset(d)\n",
    "\n",
    "# Precompute UP-MM moment-matching statistics once from the training field;\n",
    "# reused (cheaply, via `moments=`) for every width/LR trial in Stage 2.\n",
    "field = np.array(d[\"train_values\"]).reshape(*d[\"train_shape\"], d[\"train_values\"].shape[-1])\n",
    "mm = MomentMatchInputOutputLayers(field)\n",
    "moments = (mm.mu, mm.Sigma, mm.Omega)\n",
    "\n",
    "metadata = {\n",
    "    \"schema_version\": 1,\n",
    "    \"run_id\": RUN_ID,\n",
    "    \"status\": \"running_stage1\",\n",
    "    \"dataset\": \"skimage.data.camera\",\n",
    "    \"train_shape\": tuple(d[\"train_shape\"]),\n",
    "    \"train_size\": TRAIN_SIZE,\n",
    "    \"epochs\": EPOCHS,\n",
    "    \"hidden_layers\": N_LAYERS,\n",
    "    \"base_width\": BASE_WIDTH,\n",
    "    \"omega_sweep_width\": HIDDEN_SIZE_OMEGA_SWEEP,\n",
    "    \"omega_values\": np.asarray(OMEGA_VALUES),\n",
    "    \"omega_sweep_learning_rate\": float(LEARNING_RATE),\n",
    "    \"widths\": list(WIDTHS),\n",
    "    \"lr_exponents\": list(LR_EXPONENTS),\n",
    "    \"lr_values\": np.asarray(LR_VALUES),\n",
    "    \"stage1_methods\": list(BASELINES),\n",
    "    \"stage1_seed\": 42,\n",
    "    \"stage2_seed\": 123,\n",
    "    \"mse_timing\": \"pre-update; includes initialization and excludes final weights\",\n",
    "    \"trial_key_schema\": {\n",
    "        \"stage1\": \"stage1/trials/{method_index:02d}/{omega_index:03d}\",\n",
    "        \"stage2\": \"stage2/trials/{width_index:02d}/{method_index:02d}/{scaling_index:02d}/{lr_index:03d}\",\n",
    "    },\n",
    "    \"jax_devices\": [str(device) for device in jax.devices()],\n",
    "}\n",
    "\n",
    "print(\n",
    "    f\"Sweeping first_omega_0 at width={HIDDEN_SIZE_OMEGA_SWEEP} (Camera, grayscale)...\"\n",
    ")\n",
    "with shelve.open(SHELF_PATH) as shelf:\n",
    "    shelf[\"latest_run_id\"] = RUN_ID\n",
    "    shelf[f\"{RUN_PREFIX}/metadata\"] = metadata\n",
    "    shelf.sync()\n",
    "    omega_sweep_results, best_omega, best_omega_mse = run_omega_sweep_camera(\n",
    "        d, shelf\n",
    "    )\n",
    "    shelf[f\"{RUN_PREFIX}/stage1/summary\"] = {\n",
    "        \"time_averaged_mse\": {\n",
    "            name: np.asarray(values) for name, values in omega_sweep_results.items()\n",
    "        },\n",
    "        \"best_omega\": best_omega,\n",
    "        \"best_time_averaged_mse\": best_omega_mse,\n",
    "    }\n",
    "    metadata[\"status\"] = \"stage1_complete\"\n",
    "    metadata[\"best_omega\"] = best_omega\n",
    "    shelf[f\"{RUN_PREFIX}/metadata\"] = metadata\n",
    "    shelf.sync()\n",
    "\n",
    "print(f\"\\nBest first_omega_0 per baseline (width={HIDDEN_SIZE_OMEGA_SWEEP}):\")\n",
    "for bname in BASELINES:\n",
    "    print(\n",
    "        f\"  {bname:30s}  omega_0={best_omega[bname]:7.2f}  MSE={best_omega_mse[bname]:.6f}\"\n",
    "    )\n",
    "print(f\"Per-epoch Stage-1 MSE saved to {SHELF_PATH} [{RUN_ID}]\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "614a433c",
   "metadata": {},
   "outputs": [],
   "source": [
    "colors_baseline = {\n",
    "    \"SIREN (SM20)\": \"#1f77b4\",\n",
    "    \"SIREN (CVP26, \\u03c3_a=0)\": \"#ff7f0e\",\n",
    "    \"SIREN (CVP26, \\u03c3_a=1)\": \"#2ca02c\",\n",
    "}\n",
    "markers_baseline = {\n",
    "    \"SIREN (SM20)\": \"o\",\n",
    "    \"SIREN (CVP26, \\u03c3_a=0)\": \"s\",\n",
    "    \"SIREN (CVP26, \\u03c3_a=1)\": \"^\",\n",
    "}\n",
    "\n",
    "fig = Figure(figsize=(7, 5), constrained_layout=True)\n",
    "ax = fig.subplots(1, 1)\n",
    "for bname, mses in omega_sweep_results.items():\n",
    "    ax.plot(\n",
    "        OMEGA_VALUES,\n",
    "        mses,\n",
    "        color=colors_baseline[bname],\n",
    "        marker=markers_baseline[bname],\n",
    "        markersize=4,\n",
    "        linewidth=1.5,\n",
    "        label=bname,\n",
    "    )\n",
    "    ax.axvline(best_omega[bname], color=colors_baseline[bname], linestyle=\":\", linewidth=1)\n",
    "ax.set_xscale(\"log\")\n",
    "ax.set_yscale(\"log\")\n",
    "ax.set_xlabel(\"first_omega_0\")\n",
    "ax.set_ylabel(\"Time-averaged train MSE\")\n",
    "ax.set_title(\n",
    "    f\"Camera (grayscale) \\u2014 first_omega_0 sweep at width={HIDDEN_SIZE_OMEGA_SWEEP}\"\n",
    ")\n",
    "ax.legend(fontsize=9)\n",
    "omega_fig_name = f\"omega_sweep_width{HIDDEN_SIZE_OMEGA_SWEEP}\"\n",
    "fig.savefig(os.path.join(RESULTS_DIR, omega_fig_name + \".png\"), dpi=300, bbox_inches=\"tight\")\n",
    "fig.savefig(os.path.join(RESULTS_DIR, omega_fig_name + \".pdf\"), bbox_inches=\"tight\")\n",
    "fig"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3582cfa0",
   "metadata": {},
   "source": [
    "# Stage 2: Learning-Rate Sweep Across Widths — muP vs. Standard Scaling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b9a986e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "INIT_NAMES = [\"UP-MM\"] + list(BASELINES.keys())\n",
    "# muP (LR):     matrix params get 1/(N/BASE_WIDTH) LR scaling\n",
    "# muP (LR+LL):  same LR scaling, plus last-layer init rescaled to std ~ 1/N\n",
    "# standard:     plain Adam, unmodified init\n",
    "# Both muP variants are anchored at BASE_WIDTH, so at N == BASE_WIDTH all\n",
    "# three scalings coincide exactly.\n",
    "SCALINGS = [\"muP (LR)\", \"muP (LR+LL)\", \"standard\"]\n",
    "\n",
    "INPUT_DIM = d[\"train_coords\"].shape[1]\n",
    "OUTPUT_DIM = d[\"train_values\"].shape[1]\n",
    "\n",
    "\n",
    "def scale_last_layer(network):\n",
    "    \"\"\"Rescale the last-layer weights to the muP output-layer scaling.\n",
    "\n",
    "    Both architectures initialize the last layer at std ∝ 1/√N\n",
    "    (`SIRENNetwork`: final `Linear` bound = √(3/N); `SIREN_MM.W_out`: columns\n",
    "    ~ N(0, 2Σ/N)). muP instead prescribes std ∝ 1/N. Dividing by the square\n",
    "    root of the width multiplier m = N/BASE_WIDTH takes 1/√N → √BASE_WIDTH/N,\n",
    "    i.e. std ∝ 1/N pinned so that the init is unchanged at N == BASE_WIDTH.\n",
    "    \"\"\"\n",
    "    factor = 1.0 / np.sqrt(network.hidden_features / BASE_WIDTH)\n",
    "    where = (\n",
    "        (lambda net: net.W_out)\n",
    "        if isinstance(network, SIREN_MM)\n",
    "        else (lambda net: net.layers[-1].weight)\n",
    "    )\n",
    "    return eqx.tree_at(where, network, replace_fn=lambda w: factor * w)\n",
    "\n",
    "\n",
    "def build_network(name, hidden_features, key):\n",
    "    \"\"\"Construct a fresh network for `name` at the given width.\n",
    "\n",
    "    UP-MM uses the precomputed moment-matching statistics (self-tuning, no\n",
    "    omega_0). Baselines use their best first_omega_0 from Stage 1.\n",
    "    \"\"\"\n",
    "    if name == \"UP-MM\":\n",
    "        return SIREN_MM(\n",
    "            in_features=INPUT_DIM,\n",
    "            hidden_features=hidden_features,\n",
    "            hidden_layers=N_LAYERS,\n",
    "            out_features=OUTPUT_DIM,\n",
    "            key=key,\n",
    "            moments=moments,\n",
    "        )\n",
    "    cfg = BASELINES[name]\n",
    "    return SIRENNetwork(\n",
    "        in_features=INPUT_DIM,\n",
    "        hidden_features=hidden_features,\n",
    "        hidden_layers=N_LAYERS,\n",
    "        out_features=OUTPUT_DIM,\n",
    "        key=key,\n",
    "        first_omega_0=best_omega[name],\n",
    "        hidden_omega_0=1.0,\n",
    "        init=cfg[\"init\"],\n",
    "    )\n",
    "\n",
    "\n",
    "def run_lr_sweep_for_width(width, key, shelf):\n",
    "    \"\"\"For a fixed width, train every initialization under each\n",
    "    optimizer/init scaling in `SCALINGS`, looping serially over `LR_VALUES`.\n",
    "\n",
    "    One training run is in flight at a time, so peak memory is that of a\n",
    "    single network regardless of how many learning rates the grid holds. The\n",
    "    network is built once per (init, scaling) and reused across the LR loop,\n",
    "    so every LR starts from an identical initialization.\n",
    "\n",
    "    `lr` is passed as a JAX scalar so that `train_network` treats it as a\n",
    "    traced argument: all LRs then share one compiled program (a Python float\n",
    "    would be static under `eqx.filter_jit` and force a recompile per LR).\n",
    "\n",
    "    Every trial's per-epoch train MSE is synced to `shelf` before the next\n",
    "    trial starts. Returns\n",
    "    `{init_name: {scaling: [time-averaged train MSE per LR]}}`.\n",
    "    \"\"\"\n",
    "    results = {name: {scaling: [] for scaling in SCALINGS} for name in INIT_NAMES}\n",
    "    net_keys = dict(zip(INIT_NAMES, jr.split(key, len(INIT_NAMES))))\n",
    "    width_index = WIDTHS.index(width)\n",
    "    for method_index, name in enumerate(INIT_NAMES):\n",
    "        for scaling_index, scaling in enumerate(SCALINGS):\n",
    "            use_mup = scaling.startswith(\"muP\")\n",
    "            net = build_network(name, width, net_keys[name])\n",
    "            if scaling == \"muP (LR+LL)\":\n",
    "                net = scale_last_layer(net)\n",
    "\n",
    "            print(f\"  width={width:4d}  {name:30s}  [{scaling:12s}]\")\n",
    "            for lr_index, (lr, exponent) in enumerate(zip(LR_VALUES, LR_EXPONENTS)):\n",
    "                t0 = time.time()\n",
    "                epoch_mse, _ = train_network(\n",
    "                    net, epochs=EPOCHS, lr=jnp.asarray(lr), use_mup=use_mup\n",
    "                )\n",
    "                train_mse = save_epoch_mse(\n",
    "                    shelf,\n",
    "                    f\"stage2/trials/{width_index:02d}/{method_index:02d}/{scaling_index:02d}/{lr_index:03d}\",\n",
    "                    epoch_mse,\n",
    "                    stage=\"lr_sweep\",\n",
    "                    width=width,\n",
    "                    width_index=width_index,\n",
    "                    method=name,\n",
    "                    method_index=method_index,\n",
    "                    scaling=scaling,\n",
    "                    scaling_index=scaling_index,\n",
    "                    learning_rate=float(lr),\n",
    "                    lr_exponent=exponent,\n",
    "                    lr_index=lr_index,\n",
    "                    use_mup=use_mup,\n",
    "                    scale_last_layer=scaling == \"muP (LR+LL)\",\n",
    "                    first_omega_0=(\n",
    "                        None if name == \"UP-MM\" else float(best_omega[name])\n",
    "                    ),\n",
    "                )\n",
    "                if not np.isfinite(train_mse):\n",
    "                    train_mse = np.nan\n",
    "                results[name][scaling].append(train_mse)\n",
    "                print(\n",
    "                    f\"    lr=2^{exponent:+3d}={lr:.4g}\"\n",
    "                    f\"  train={train_mse:.6f}  ({time.time()-t0:.1f}s)\"\n",
    "                )\n",
    "    return results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "98b1899e",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "lr_sweep_results = {}\n",
    "width_keys = dict(zip(WIDTHS, jr.split(jr.PRNGKey(123), len(WIDTHS))))\n",
    "with shelve.open(SHELF_PATH) as shelf:\n",
    "    metadata = shelf[f\"{RUN_PREFIX}/metadata\"]\n",
    "    metadata[\"stage2_methods\"] = list(INIT_NAMES)\n",
    "    metadata[\"scalings\"] = list(SCALINGS)\n",
    "    metadata[\"status\"] = \"running_stage2\"\n",
    "    shelf[\"latest_run_id\"] = RUN_ID\n",
    "    shelf[f\"{RUN_PREFIX}/metadata\"] = metadata\n",
    "    shelf.sync()\n",
    "\n",
    "    for width_index, width in enumerate(WIDTHS):\n",
    "        print(f\"\\n{'='*60}\\nWidth={width}\\n{'='*60}\")\n",
    "        lr_sweep_results[width] = run_lr_sweep_for_width(\n",
    "            width, width_keys[width], shelf\n",
    "        )\n",
    "        shelf[f\"{RUN_PREFIX}/stage2/width_summaries/{width_index:02d}\"] = {\n",
    "            \"width\": width,\n",
    "            \"time_averaged_mse\": lr_sweep_results[width],\n",
    "        }\n",
    "        shelf.sync()\n",
    "\n",
    "    shelf[f\"{RUN_PREFIX}/stage2/summary\"] = {\n",
    "        \"time_averaged_mse\": lr_sweep_results\n",
    "    }\n",
    "    metadata[\"status\"] = \"complete\"\n",
    "    metadata[\"completed_utc\"] = time.strftime(\"%Y%m%dT%H%M%SZ\", time.gmtime())\n",
    "    shelf[f\"{RUN_PREFIX}/metadata\"] = metadata\n",
    "    shelf.sync()\n",
    "\n",
    "print(\"\\n\\nmuP LR-transfer sweep complete!\")\n",
    "print(f\"All per-epoch MSE saved to {SHELF_PATH} [{RUN_ID}]\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ba6aa80c",
   "metadata": {},
   "source": [
    "# Results: LR-Transfer Plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a54c6d42",
   "metadata": {},
   "outputs": [],
   "source": [
    "cmaps = {\n",
    "    \"UP-MM\": matplotlib.colormaps[\"Reds\"],\n",
    "    \"SIREN (SM20)\": matplotlib.colormaps[\"Blues\"],\n",
    "    \"SIREN (CVP26, σ_a=0)\": matplotlib.colormaps[\"Oranges\"],\n",
    "    \"SIREN (CVP26, σ_a=1)\": matplotlib.colormaps[\"Greens\"],\n",
    "}\n",
    "\n",
    "n_widths = len(WIDTHS)\n",
    "\n",
    "\n",
    "def plot_lr_transfer(filename=\"mup_lr_transfer_train\"):\n",
    "    \"\"\"Plot the LR-transfer grid (scalings × inits) of time-averaged train MSE.\"\"\"\n",
    "    fig = Figure(\n",
    "        figsize=(6 * len(INIT_NAMES), 5 * len(SCALINGS)), constrained_layout=True\n",
    "    )\n",
    "    axes = fig.subplots(len(SCALINGS), len(INIT_NAMES), squeeze=False)\n",
    "\n",
    "    for row, scaling in enumerate(SCALINGS):\n",
    "        for ax, name in zip(axes[row], INIT_NAMES):\n",
    "            cmap = cmaps[name]\n",
    "            for wi, width in enumerate(WIDTHS):\n",
    "                shade = 0.35 + 0.55 * wi / max(n_widths - 1, 1)\n",
    "                mses = lr_sweep_results[width][name][scaling]\n",
    "                ax.plot(\n",
    "                    LR_VALUES,\n",
    "                    mses,\n",
    "                    color=cmap(shade),\n",
    "                    linewidth=2,\n",
    "                    marker=\"o\",\n",
    "                    markersize=3,\n",
    "                    label=f\"width={width}\",\n",
    "                )\n",
    "            ax.set_xscale(\"log\", base=2)\n",
    "            ax.set_yscale(\"log\")\n",
    "            ax.set_xlabel(\"Learning rate\")\n",
    "            ax.set_ylabel(\"Time-averaged train MSE\")\n",
    "            ax.set_title(f\"{name} ({scaling})\", fontsize=11)\n",
    "            ax.legend(fontsize=8)\n",
    "\n",
    "    fig.suptitle(\n",
    "        \"LR Transfer: Camera (grayscale) — muP (LR) vs. muP (LR+LL) vs. standard\"\n",
    "        \" (time-averaged train loss)\",\n",
    "        fontsize=14,\n",
    "    )\n",
    "    fig.savefig(os.path.join(RESULTS_DIR, filename + \".png\"), dpi=300, bbox_inches=\"tight\")\n",
    "    fig.savefig(os.path.join(RESULTS_DIR, filename + \".pdf\"), bbox_inches=\"tight\")\n",
    "    print(f\"Saved {RESULTS_DIR}/{filename}.png and {RESULTS_DIR}/{filename}.pdf\")\n",
    "    return fig\n",
    "\n",
    "\n",
    "fig_train = plot_lr_transfer()\n",
    "fig_train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fda7b1d1",
   "metadata": {},
   "outputs": [],
   "source": [
    "# TODO: Delete this cell (it held the redundant second, test-loss plot)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1d34e9b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"=\" * 90)\n",
    "print(\"SUMMARY: Best learning rate per width per initialization per scaling\")\n",
    "print(\"=\" * 90)\n",
    "\n",
    "for name in INIT_NAMES:\n",
    "    for scaling in SCALINGS:\n",
    "        print(f\"\\n{name} [{scaling}]:\")\n",
    "        for width in WIDTHS:\n",
    "            mses = np.array(lr_sweep_results[width][name][scaling])\n",
    "            if np.all(np.isnan(mses)):\n",
    "                print(f\"  width={width:4d}  all trials diverged (NaN)\")\n",
    "                continue\n",
    "            best_idx = int(np.nanargmin(mses))\n",
    "            print(\n",
    "                f\"  width={width:4d}  best lr=2^{LR_EXPONENTS[best_idx]:+3d}\"\n",
    "                f\"={LR_VALUES[best_idx]:.4g}  MSE={mses[best_idx]:.6f}\"\n",
    "            )\n",
    "\n",
    "print(\"\\n\" + \"=\" * 90)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/omega-sweep.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b788f034",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "%uv pip install -q equinox jax[cuda] optax numpy matplotlib scikit-image pooch"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d18e4c21",
   "metadata": {},
   "source": [
    "# Imports & Configuration"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d95ba1bd",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "import os\n",
    "import shelve\n",
    "\n",
    "os.nice(20)\n",
    "\n",
    "import time\n",
    "\n",
    "import equinox as eqx\n",
    "import jax\n",
    "import jax.numpy as jnp\n",
    "import jax.random as jr\n",
    "import matplotlib\n",
    "import numpy as np\n",
    "import optax\n",
    "\n",
    "from architecture import SinusoidalInitialization, SIRENNetwork\n",
    "from moment_matching import SIREN_MM\n",
    "\n",
    "matplotlib.use(\"Agg\")\n",
    "from matplotlib.figure import Figure\n",
    "from skimage import data\n",
    "from skimage.transform import resize\n",
    "\n",
    "HIDDEN_SIZE = 256\n",
    "LEARNING_RATE = 1e-4\n",
    "EPOCHS = 3000\n",
    "N_LAYERS = 11\n",
    "TRAIN_SIZE = 128\n",
    "TEST_SIZE = 512\n",
    "OMEGA_VALUES = 64.0 * np.pi / np.sqrt(6) * np.logspace(-2, 2, 21)\n",
    "\n",
    "RESULTS_DIR = \"/mnt/omega-0-sweep\"\n",
    "# RESULTS_DIR = \"results\"\n",
    "CKPT_DIR = os.path.join(RESULTS_DIR, \"checkpoints\")\n",
    "os.makedirs(CKPT_DIR, exist_ok=True)\n",
    "SHELF_PATH = os.path.join(RESULTS_DIR, \"omega_sweep.shelf\")\n",
    "RUN_ID = time.strftime(\"%Y%m%dT%H%M%SZ\", time.gmtime())\n",
    "RUN_PREFIX = f\"runs/{RUN_ID}\"\n",
    "\n",
    "print(f\"Shelf run: {SHELF_PATH} [{RUN_ID}]\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3cc2e4b9",
   "metadata": {},
   "source": [
    "# Helper Functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "76f1799c",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def get_mgrid(sidelen, dim=2):\n",
    "    \"\"\"Generate a flattened grid of (x,y,...) coordinates in [-1, 1].\"\"\"\n",
    "    if isinstance(sidelen, int):\n",
    "        sidelen = (sidelen,) * dim\n",
    "    tensors = tuple(jnp.linspace(-1, 1, s) for s in sidelen)\n",
    "    mgrid = jnp.stack(jnp.meshgrid(*tensors, indexing=\"ij\"), axis=-1)\n",
    "    mgrid = mgrid.reshape(-1, dim)\n",
    "    return mgrid\n",
    "\n",
    "\n",
    "def prepare_skimage_data(img, train_size=128, test_size=512):\n",
    "    \"\"\"Prepare a grayscale skimage image for training and evaluation.\n",
    "\n",
    "    The largest spatial dimension is resized to train_size / test_size,\n",
    "    preserving aspect ratio.\n",
    "    \"\"\"\n",
    "    if img.ndim == 3:\n",
    "        img = img[..., 0]\n",
    "    img = img.astype(np.float32)\n",
    "    if img.max() > 1.0:\n",
    "        img = img / 255.0\n",
    "\n",
    "    h, w = img.shape[:2]\n",
    "    train_scale = train_size / max(h, w)\n",
    "    test_scale = test_size / max(h, w)\n",
    "    train_h, train_w = int(round(h * train_scale)), int(round(w * train_scale))\n",
    "    test_h, test_w = int(round(h * test_scale)), int(round(w * test_scale))\n",
    "\n",
    "    img_train = resize(img, (train_h, train_w), anti_aliasing=True).astype(np.float32)\n",
    "    img_test = resize(img, (test_h, test_w), anti_aliasing=True).astype(np.float32)\n",
    "\n",
    "    train_coords = get_mgrid((train_h, train_w), 2)\n",
    "    test_coords = get_mgrid((test_h, test_w), 2)\n",
    "\n",
    "    train_values = jnp.array(img_train.flatten()).reshape(-1, 1)\n",
    "    test_values = jnp.array(img_test.flatten()).reshape(-1, 1)\n",
    "\n",
    "    return {\n",
    "        \"train_coords\": train_coords,\n",
    "        \"train_values\": train_values,\n",
    "        \"test_coords\": test_coords,\n",
    "        \"test_values\": test_values,\n",
    "        \"train_shape\": (train_h, train_w),\n",
    "        \"test_shape\": (test_h, test_w),\n",
    "    }\n",
    "\n",
    "\n",
    "def save_shelf_record(shelf, key, value):\n",
    "    \"\"\"Write one run-scoped shelf record and flush it to disk.\"\"\"\n",
    "    shelf[f\"{RUN_PREFIX}/{key}\"] = value\n",
    "    shelf.sync()\n",
    "\n",
    "\n",
    "def save_trial_result(\n",
    "    shelf, trial_key, train_mse_by_epoch, test_mse, test_prediction, **trial_metadata\n",
    "):\n",
    "    \"\"\"Persist all metrics and the raw test prediction for one trial.\"\"\"\n",
    "    train_mse_by_epoch = np.asarray(train_mse_by_epoch)\n",
    "    record = {\n",
    "        **trial_metadata,\n",
    "        \"train_mse_by_epoch\": train_mse_by_epoch,\n",
    "        \"time_averaged_train_mse\": float(np.mean(train_mse_by_epoch)),\n",
    "        \"last_recorded_train_mse\": float(train_mse_by_epoch[-1]),\n",
    "        \"test_mse\": float(np.asarray(test_mse)),\n",
    "        \"test_prediction\": np.asarray(test_prediction),\n",
    "    }\n",
    "    save_shelf_record(shelf, trial_key, record)\n",
    "    return record\n",
    "\n",
    "\n",
    "def save_figure_artifact(fig, path, shelf, artifact_key, **savefig_kwargs):\n",
    "    \"\"\"Save a figure and persist the metadata needed to identify it.\"\"\"\n",
    "    artifact_format = os.path.splitext(path)[1].lstrip(\".\").lower()\n",
    "    fig.savefig(path, **savefig_kwargs)\n",
    "    save_shelf_record(\n",
    "        shelf,\n",
    "        artifact_key,\n",
    "        {\n",
    "            \"relative_path\": os.path.relpath(path, RESULTS_DIR),\n",
    "            \"format\": artifact_format,\n",
    "            \"savefig_kwargs\": dict(savefig_kwargs),\n",
    "        },\n",
    "    )\n",
    "\n",
    "\n",
    "def train_network(\n",
    "    network, x_train, y_train, x_test, y_test, epochs=EPOCHS, lr=LEARNING_RATE\n",
    "):\n",
    "    \"\"\"Train a network and return per-epoch train MSE, final test MSE, and prediction.\"\"\"\n",
    "    optimizer = optax.adam(lr)\n",
    "    opt_state = optimizer.init(eqx.filter(network, eqx.is_array))\n",
    "\n",
    "    def loss_fn(model, x, y):\n",
    "        pred = jax.vmap(model)(x)\n",
    "        return jnp.mean((pred - y) ** 2)\n",
    "\n",
    "    @eqx.filter_jit\n",
    "    def train_step(carry, _):\n",
    "        model, opt_state = carry\n",
    "        loss, grads = eqx.filter_value_and_grad(loss_fn)(model, x_train, y_train)\n",
    "        updates, opt_state = optimizer.update(\n",
    "            grads, opt_state, eqx.filter(model, eqx.is_array)\n",
    "        )\n",
    "        model = eqx.apply_updates(model, updates)\n",
    "        return (model, opt_state), loss\n",
    "\n",
    "    (network, opt_state), train_mse_by_epoch = jax.lax.scan(\n",
    "        train_step, (network, opt_state), None, length=epochs\n",
    "    )\n",
    "\n",
    "    test_prediction = jax.vmap(network)(x_test)\n",
    "    test_mse = jnp.mean((test_prediction - y_test) ** 2)\n",
    "    return train_mse_by_epoch, test_mse, test_prediction"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d7cf816e",
   "metadata": {},
   "source": [
    "# Grayscale Image Sweep"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e82ad437",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "BASELINES = {\n",
    "    \"SIREN (SM20)\": {\n",
    "        \"init\": SinusoidalInitialization.SM20,\n",
    "        \"key_idx\": 2,\n",
    "    },\n",
    "    \"SIREN (CVP26, σ_a=0)\": {\n",
    "        \"init\": SinusoidalInitialization.CVP26_a0,\n",
    "        \"key_idx\": 3,\n",
    "    },\n",
    "    \"SIREN (CVP26, σ_a=1)\": {\n",
    "        \"init\": SinusoidalInitialization.CVP26_a1,\n",
    "        \"key_idx\": 1,\n",
    "    },\n",
    "}\n",
    "\n",
    "\n",
    "def run_sweep_for_image(img, img_name, image_index, shelf, key=jr.PRNGKey(42)):\n",
    "    \"\"\"Run and persist the first_omega_0 sweep for one grayscale image.\"\"\"\n",
    "    print(f\"\\n{'='*60}\")\n",
    "    print(f\"Sweep for: {img_name}\")\n",
    "    print(f\"{'='*60}\")\n",
    "\n",
    "    d = prepare_skimage_data(img, train_size=TRAIN_SIZE, test_size=TEST_SIZE)\n",
    "    input_dim = d[\"train_coords\"].shape[1]\n",
    "    output_dim = d[\"train_values\"].shape[1]\n",
    "    field = np.array(d[\"train_values\"]).reshape(*d[\"train_shape\"], output_dim)\n",
    "    train_img = np.asarray(d[\"train_values\"]).reshape(d[\"train_shape\"])\n",
    "    gt_img = np.asarray(d[\"test_values\"]).reshape(d[\"test_shape\"])\n",
    "    save_shelf_record(\n",
    "        shelf,\n",
    "        f\"images/grayscale/{image_index:02d}/data\",\n",
    "        {\n",
    "            \"image_name\": img_name,\n",
    "            \"image_index\": image_index,\n",
    "            \"modality\": \"grayscale\",\n",
    "            \"network_color_space\": \"grayscale\",\n",
    "            \"train_shape\": tuple(d[\"train_shape\"]),\n",
    "            \"test_shape\": tuple(d[\"test_shape\"]),\n",
    "            \"train_target\": train_img,\n",
    "            \"test_target\": gt_img,\n",
    "            \"display_ground_truth\": gt_img,\n",
    "        },\n",
    "    )\n",
    "\n",
    "    # Split keys identically to image_fitting.ipynb's create_networks_for_depth\n",
    "    keys = jr.split(key, 7)\n",
    "\n",
    "    # --- Train UP-MM once (self-tuning, no omega_0) ---\n",
    "    print(\"\\nTraining UniformPhase-MM...\")\n",
    "    upmm_net = SIREN_MM(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=HIDDEN_SIZE,\n",
    "        hidden_layers=N_LAYERS,\n",
    "        out_features=output_dim,\n",
    "        key=keys[0],\n",
    "        field=field,\n",
    "    )\n",
    "    t0 = time.time()\n",
    "    train_mse, upmm_mse, upmm_pred = train_network(\n",
    "        upmm_net,\n",
    "        d[\"train_coords\"],\n",
    "        d[\"train_values\"],\n",
    "        d[\"test_coords\"],\n",
    "        d[\"test_values\"],\n",
    "    )\n",
    "    upmm_pred = np.asarray(upmm_pred).reshape(d[\"test_shape\"])\n",
    "    upmm_record = save_trial_result(\n",
    "        shelf,\n",
    "        f\"trials/grayscale/{image_index:02d}/upmm\",\n",
    "        train_mse,\n",
    "        upmm_mse,\n",
    "        upmm_pred,\n",
    "        image_name=img_name,\n",
    "        image_index=image_index,\n",
    "        modality=\"grayscale\",\n",
    "        method=\"UniformPhase-MM\",\n",
    "        method_index=0,\n",
    "        first_omega_0=None,\n",
    "        prediction_color_space=\"grayscale\",\n",
    "    )\n",
    "    upmm_mse = upmm_record[\"test_mse\"]\n",
    "    print(f\"  UP-MM test MSE: {upmm_mse:.6f}  ({time.time()-t0:.1f}s)\")\n",
    "\n",
    "    # --- Checkpoint: save UP-MM test prediction ---\n",
    "    fig = Figure(figsize=(8, 4), constrained_layout=True)\n",
    "    axes = fig.subplots(1, 2)\n",
    "    axes[0].imshow(gt_img, cmap=\"gray\", vmin=0, vmax=1)\n",
    "    axes[0].set_title(\"Ground Truth\")\n",
    "    axes[0].set_xticks([])\n",
    "    axes[0].set_yticks([])\n",
    "    upmm_img = upmm_pred\n",
    "    axes[1].imshow(np.clip(upmm_img, 0, 1), cmap=\"gray\", vmin=0, vmax=1)\n",
    "    axes[1].set_title(f\"UniformPhase-MM\\nMSE={upmm_mse:.6f}\", fontsize=9)\n",
    "    axes[1].set_xticks([])\n",
    "    axes[1].set_yticks([])\n",
    "    fig.suptitle(f\"{img_name} — UniformPhase-MM (self-tuning)\", fontsize=12)\n",
    "    ckpt_path = os.path.join(CKPT_DIR, f\"{img_name}_UPMM.png\")\n",
    "    save_figure_artifact(\n",
    "        fig,\n",
    "        ckpt_path,\n",
    "        shelf,\n",
    "        f\"artifacts/grayscale/{image_index:02d}/UPMM.png\",\n",
    "        dpi=150,\n",
    "        bbox_inches=\"tight\",\n",
    "    )\n",
    "    print(f\"  Checkpoint saved: {ckpt_path}\")\n",
    "\n",
    "    # --- Sweep baselines across first_omega_0 ---\n",
    "    baseline_results = {name: [] for name in BASELINES}\n",
    "    # Pocket: track best prediction per baseline\n",
    "    best_pred = {name: None for name in BASELINES}\n",
    "    best_omega = {name: None for name in BASELINES}\n",
    "    best_mse = {name: np.inf for name in BASELINES}\n",
    "\n",
    "    for i, omega in enumerate(OMEGA_VALUES):\n",
    "        print(f\"\\n  omega_0={omega:.2f}  ({i+1}/{len(OMEGA_VALUES)})\")\n",
    "        omega_preds = {}\n",
    "        for baseline_index, (bname, bcfg) in enumerate(BASELINES.items()):\n",
    "            # Same key per baseline across omega values — only first_omega_0 changes\n",
    "            bkey = keys[bcfg[\"key_idx\"]]\n",
    "            net = SIRENNetwork(\n",
    "                in_features=input_dim,\n",
    "                hidden_features=HIDDEN_SIZE,\n",
    "                hidden_layers=N_LAYERS,\n",
    "                out_features=output_dim,\n",
    "                key=bkey,\n",
    "                first_omega_0=float(omega),\n",
    "                hidden_omega_0=1.0,\n",
    "                init=bcfg[\"init\"],\n",
    "            )\n",
    "            t0 = time.time()\n",
    "            train_mse, mse, pred = train_network(\n",
    "                net,\n",
    "                d[\"train_coords\"],\n",
    "                d[\"train_values\"],\n",
    "                d[\"test_coords\"],\n",
    "                d[\"test_values\"],\n",
    "            )\n",
    "            pred = np.asarray(pred).reshape(d[\"test_shape\"])\n",
    "            trial_record = save_trial_result(\n",
    "                shelf,\n",
    "                f\"trials/grayscale/{image_index:02d}/baselines/{baseline_index:02d}/{i:03d}\",\n",
    "                train_mse,\n",
    "                mse,\n",
    "                pred,\n",
    "                image_name=img_name,\n",
    "                image_index=image_index,\n",
    "                modality=\"grayscale\",\n",
    "                method=bname,\n",
    "                method_index=baseline_index + 1,\n",
    "                omega_index=i,\n",
    "                first_omega_0=float(omega),\n",
    "                prediction_color_space=\"grayscale\",\n",
    "            )\n",
    "            mse = trial_record[\"test_mse\"]\n",
    "            baseline_results[bname].append(mse)\n",
    "            omega_preds[bname] = pred\n",
    "            print(f\"    {bname}: MSE={mse:.6f}  ({time.time()-t0:.1f}s)\")\n",
    "\n",
    "            # Pocket update\n",
    "            if mse < best_mse[bname]:\n",
    "                best_mse[bname] = mse\n",
    "                best_omega[bname] = float(omega)\n",
    "                best_pred[bname] = pred\n",
    "\n",
    "        # --- Debug checkpoint: save test predictions for this omega_0 ---\n",
    "        n_baselines = len(BASELINES)\n",
    "        fig = Figure(figsize=(4 * (n_baselines + 1), 4), constrained_layout=True)\n",
    "        axes = fig.subplots(1, n_baselines + 1)\n",
    "        # GT\n",
    "        axes[0].imshow(gt_img, cmap=\"gray\", vmin=0, vmax=1)\n",
    "        axes[0].set_title(\"Ground Truth\")\n",
    "        axes[0].set_xticks([])\n",
    "        axes[0].set_yticks([])\n",
    "        # Baselines\n",
    "        for j, bname in enumerate(BASELINES):\n",
    "            pred_img = omega_preds[bname]\n",
    "            axes[j + 1].imshow(np.clip(pred_img, 0, 1), cmap=\"gray\", vmin=0, vmax=1)\n",
    "            axes[j + 1].set_title(\n",
    "                f\"{bname}\\nMSE={baseline_results[bname][-1]:.6f}\", fontsize=9\n",
    "            )\n",
    "            axes[j + 1].set_xticks([])\n",
    "            axes[j + 1].set_yticks([])\n",
    "        fig.suptitle(\n",
    "            f\"{img_name} — omega_0={omega:.2f} ({i+1}/{len(OMEGA_VALUES)})\", fontsize=12\n",
    "        )\n",
    "        ckpt_path = os.path.join(CKPT_DIR, f\"{img_name}_omega{i+1:02d}_{omega:.2f}.png\")\n",
    "        save_figure_artifact(\n",
    "            fig,\n",
    "            ckpt_path,\n",
    "            shelf,\n",
    "            f\"artifacts/grayscale/{image_index:02d}/omega/{i:03d}.png\",\n",
    "            dpi=150,\n",
    "            bbox_inches=\"tight\",\n",
    "        )\n",
    "        print(f\"  Checkpoint saved: {ckpt_path}\")\n",
    "\n",
    "    # --- Final comparison: GT | UP-MM | best-omega baselines ---\n",
    "    print(\"\\n  Building best-omega comparison plot...\")\n",
    "    n_baselines = len(BASELINES)\n",
    "    fig = Figure(figsize=(4 * (n_baselines + 2), 4), constrained_layout=True)\n",
    "    axes = fig.subplots(1, n_baselines + 2)\n",
    "\n",
    "    axes[0].imshow(gt_img, cmap=\"gray\", vmin=0, vmax=1)\n",
    "    axes[0].set_title(\"Ground Truth\")\n",
    "    axes[0].set_xticks([])\n",
    "    axes[0].set_yticks([])\n",
    "\n",
    "    axes[1].imshow(np.clip(upmm_img, 0, 1), cmap=\"gray\", vmin=0, vmax=1)\n",
    "    axes[1].set_title(f\"UniformPhase-MM\\nMSE={upmm_mse:.6f}\", fontsize=9)\n",
    "    axes[1].set_xticks([])\n",
    "    axes[1].set_yticks([])\n",
    "\n",
    "    for j, bname in enumerate(BASELINES):\n",
    "        pred_img = best_pred[bname]\n",
    "        axes[j + 2].imshow(np.clip(pred_img, 0, 1), cmap=\"gray\", vmin=0, vmax=1)\n",
    "        axes[j + 2].set_title(\n",
    "            f\"{bname}\\nω={best_omega[bname]:.2f}, MSE={best_mse[bname]:.6f}\",\n",
    "            fontsize=9,\n",
    "        )\n",
    "        axes[j + 2].set_xticks([])\n",
    "        axes[j + 2].set_yticks([])\n",
    "\n",
    "    fig.suptitle(f\"{img_name} — Best ω₀ Comparison\", fontsize=12)\n",
    "    ckpt_path = os.path.join(CKPT_DIR, f\"{img_name}_best_comparison.png\")\n",
    "    save_figure_artifact(\n",
    "        fig,\n",
    "        ckpt_path,\n",
    "        shelf,\n",
    "        f\"artifacts/grayscale/{image_index:02d}/best_comparison.png\",\n",
    "        dpi=150,\n",
    "        bbox_inches=\"tight\",\n",
    "    )\n",
    "    print(f\"  Comparison saved: {ckpt_path}\")\n",
    "\n",
    "    result = {\n",
    "        \"img_name\": img_name,\n",
    "        \"upmm_mse\": upmm_mse,\n",
    "        \"baseline_results\": baseline_results,\n",
    "        \"omega_values\": np.asarray(OMEGA_VALUES),\n",
    "        \"best_omega\": best_omega,\n",
    "        \"best_mse\": best_mse,\n",
    "    }\n",
    "    save_shelf_record(\n",
    "        shelf, f\"results/grayscale/{image_index:02d}\", result\n",
    "    )\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ba49bf19",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "images = {\n",
    "    \"Brick\": data.brick(),\n",
    "    \"Camera\": data.camera(),\n",
    "    \"Gravel\": data.gravel(),\n",
    "    \"Clock\": data.clock(),\n",
    "}\n",
    "\n",
    "metadata = {\n",
    "    \"schema_version\": 1,\n",
    "    \"run_id\": RUN_ID,\n",
    "    \"status\": \"running_grayscale\",\n",
    "    \"hidden_size\": HIDDEN_SIZE,\n",
    "    \"learning_rate\": float(LEARNING_RATE),\n",
    "    \"epochs\": EPOCHS,\n",
    "    \"hidden_layers\": N_LAYERS,\n",
    "    \"train_size\": TRAIN_SIZE,\n",
    "    \"test_size\": TEST_SIZE,\n",
    "    \"omega_values\": np.asarray(OMEGA_VALUES),\n",
    "    \"methods\": [\"UniformPhase-MM\"] + list(BASELINES),\n",
    "    \"modalities\": [\"grayscale\", \"rgb\", \"cielab\"],\n",
    "    \"images\": {\"grayscale\": list(images)},\n",
    "    \"seed\": 42,\n",
    "    \"train_mse_timing\": \"pre-update; includes initialization and excludes final weights\",\n",
    "    \"test_mse_timing\": \"after the final update\",\n",
    "    \"trial_key_schema\": {\n",
    "        \"upmm\": \"trials/{modality}/{image_index:02d}/upmm\",\n",
    "        \"baseline\": \"trials/{modality}/{image_index:02d}/baselines/{baseline_index:02d}/{omega_index:03d}\",\n",
    "    },\n",
    "    \"image_key_schema\": \"images/{modality}/{image_index:02d}/data\",\n",
    "    \"artifact_key_schema\": \"artifacts/{modality}/{image_index:02d}/...\",\n",
    "    \"jax_devices\": [str(device) for device in jax.devices()],\n",
    "}\n",
    "\n",
    "all_results = {}\n",
    "with shelve.open(SHELF_PATH) as shelf:\n",
    "    shelf[\"latest_run_id\"] = RUN_ID\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)\n",
    "    for image_index, (img_name, img) in enumerate(images.items()):\n",
    "        all_results[img_name] = run_sweep_for_image(\n",
    "            img, img_name, image_index, shelf\n",
    "        )\n",
    "    save_shelf_record(shelf, \"results/grayscale/summary\", all_results)\n",
    "    metadata[\"status\"] = \"grayscale_complete\"\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)\n",
    "\n",
    "print(\"\\n\\nSweep complete!\")\n",
    "print(f\"Grayscale results and artifacts saved to {SHELF_PATH} [{RUN_ID}]\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3f5988a1",
   "metadata": {},
   "source": [
    "# Grayscale Results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "538548c8",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "colors = {\n",
    "    \"SIREN (SM20)\": \"#1f77b4\",\n",
    "    \"SIREN (CVP26, \\u03c3_a=0)\": \"#ff7f0e\",\n",
    "    \"SIREN (CVP26, \\u03c3_a=1)\": \"#2ca02c\",\n",
    "}\n",
    "markers = {\n",
    "    \"SIREN (SM20)\": \"o\",\n",
    "    \"SIREN (CVP26, \\u03c3_a=0)\": \"s\",\n",
    "    \"SIREN (CVP26, \\u03c3_a=1)\": \"^\",\n",
    "}\n",
    "\n",
    "\n",
    "def plot_sweep_panel(ax, res):\n",
    "    \"\"\"Draw one first_omega_0 sweep panel (baselines + UP-MM reference).\"\"\"\n",
    "    omegas = res[\"omega_values\"]\n",
    "    for bname, mses in res[\"baseline_results\"].items():\n",
    "        ax.plot(\n",
    "            omegas,\n",
    "            mses,\n",
    "            color=colors[bname],\n",
    "            marker=markers[bname],\n",
    "            markersize=4,\n",
    "            linewidth=1.5,\n",
    "            label=bname,\n",
    "        )\n",
    "    ax.axhline(\n",
    "        res[\"upmm_mse\"],\n",
    "        color=\"red\",\n",
    "        linestyle=\"--\",\n",
    "        linewidth=2,\n",
    "        label=\"UniformPhase-MM\",\n",
    "    )\n",
    "    ax.set_xscale(\"log\")\n",
    "    ax.set_yscale(\"log\")\n",
    "    ax.set_xlabel(\"first_omega_0\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d2f276e7",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 90)\n",
    "print(\"SUMMARY: Best first_omega_0 per baseline vs UP-MM\")\n",
    "print(\"=\" * 90)\n",
    "\n",
    "for img_name, res in all_results.items():\n",
    "    print(f\"\\n{img_name}:\")\n",
    "    print(f\"  UniformPhase-MM (self-tuning):  MSE = {res['upmm_mse']:.6f}\")\n",
    "    for bname, mses in res[\"baseline_results\"].items():\n",
    "        best_idx = int(np.argmin(mses))\n",
    "        best_omega = res[\"omega_values\"][best_idx]\n",
    "        best_mse = mses[best_idx]\n",
    "        print(f\"  {bname:30s}  best \\u03c9={best_omega:7.2f}  MSE = {best_mse:.6f}\")\n",
    "\n",
    "print(\"\\n\" + \"=\" * 90)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "93807641",
   "metadata": {},
   "source": [
    "# Color Image Sweep"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "27ba8138",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def prepare_skimage_data_color(img, train_size=128, test_size=512):\n",
    "    \"\"\"Prepare a color (3-channel) skimage image for training and evaluation.\n",
    "\n",
    "    The largest spatial dimension is resized to train_size / test_size,\n",
    "    preserving aspect ratio.\n",
    "    \"\"\"\n",
    "    if img.ndim == 2:\n",
    "        img = np.stack([img] * 3, axis=-1)\n",
    "    if img.shape[-1] == 4:  # RGBA -> RGB\n",
    "        img = img[..., :3]\n",
    "    img = img.astype(np.float32)\n",
    "    if img.max() > 1.0:\n",
    "        img = img / 255.0\n",
    "\n",
    "    h, w = img.shape[:2]\n",
    "    train_scale = train_size / max(h, w)\n",
    "    test_scale = test_size / max(h, w)\n",
    "    train_h, train_w = int(round(h * train_scale)), int(round(w * train_scale))\n",
    "    test_h, test_w = int(round(h * test_scale)), int(round(w * test_scale))\n",
    "\n",
    "    img_train = resize(img, (train_h, train_w, 3), anti_aliasing=True).astype(\n",
    "        np.float32\n",
    "    )\n",
    "    img_test = resize(img, (test_h, test_w, 3), anti_aliasing=True).astype(np.float32)\n",
    "\n",
    "    train_coords = get_mgrid((train_h, train_w), 2)\n",
    "    test_coords = get_mgrid((test_h, test_w), 2)\n",
    "\n",
    "    train_values = jnp.array(img_train.reshape(-1, 3))\n",
    "    test_values = jnp.array(img_test.reshape(-1, 3))\n",
    "\n",
    "    return {\n",
    "        \"train_coords\": train_coords,\n",
    "        \"train_values\": train_values,\n",
    "        \"test_coords\": test_coords,\n",
    "        \"test_values\": test_values,\n",
    "        \"train_shape\": (train_h, train_w),\n",
    "        \"test_shape\": (test_h, test_w),\n",
    "        \"n_channels\": 3,\n",
    "    }\n",
    "\n",
    "\n",
    "CKPT_DIR_COLOR = os.path.join(RESULTS_DIR, \"checkpoints_color\")\n",
    "os.makedirs(CKPT_DIR_COLOR, exist_ok=True)\n",
    "\n",
    "\n",
    "def run_sweep_for_image_color(\n",
    "    img, img_name, image_index, shelf, key=jr.PRNGKey(42)\n",
    "):\n",
    "    \"\"\"Run and persist the first_omega_0 sweep for one RGB image.\"\"\"\n",
    "    print(f\"\\n{'='*60}\")\n",
    "    print(f\"Sweep for: {img_name} (color)\")\n",
    "    print(f\"{'='*60}\")\n",
    "\n",
    "    d = prepare_skimage_data_color(img, train_size=TRAIN_SIZE, test_size=TEST_SIZE)\n",
    "    input_dim = d[\"train_coords\"].shape[1]\n",
    "    output_dim = d[\"train_values\"].shape[1]\n",
    "    field = np.array(d[\"train_values\"]).reshape(*d[\"train_shape\"], output_dim)\n",
    "    train_img = np.asarray(d[\"train_values\"]).reshape(*d[\"train_shape\"], output_dim)\n",
    "    gt_img = np.asarray(d[\"test_values\"]).reshape(*d[\"test_shape\"], output_dim)\n",
    "    save_shelf_record(\n",
    "        shelf,\n",
    "        f\"images/rgb/{image_index:02d}/data\",\n",
    "        {\n",
    "            \"image_name\": img_name,\n",
    "            \"image_index\": image_index,\n",
    "            \"modality\": \"rgb\",\n",
    "            \"network_color_space\": \"rgb\",\n",
    "            \"train_shape\": tuple(d[\"train_shape\"]),\n",
    "            \"test_shape\": tuple(d[\"test_shape\"]),\n",
    "            \"train_target\": train_img,\n",
    "            \"test_target\": gt_img,\n",
    "            \"display_ground_truth\": gt_img,\n",
    "        },\n",
    "    )\n",
    "\n",
    "    keys = jr.split(key, 7)\n",
    "\n",
    "    # --- Train UP-MM once (self-tuning, no omega_0) ---\n",
    "    print(\"\\nTraining UniformPhase-MM...\")\n",
    "    upmm_net = SIREN_MM(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=HIDDEN_SIZE,\n",
    "        hidden_layers=N_LAYERS,\n",
    "        out_features=output_dim,\n",
    "        key=keys[0],\n",
    "        field=field,\n",
    "    )\n",
    "    t0 = time.time()\n",
    "    train_mse, upmm_mse, upmm_pred = train_network(\n",
    "        upmm_net,\n",
    "        d[\"train_coords\"],\n",
    "        d[\"train_values\"],\n",
    "        d[\"test_coords\"],\n",
    "        d[\"test_values\"],\n",
    "    )\n",
    "    upmm_pred = np.asarray(upmm_pred).reshape(*d[\"test_shape\"], output_dim)\n",
    "    upmm_record = save_trial_result(\n",
    "        shelf,\n",
    "        f\"trials/rgb/{image_index:02d}/upmm\",\n",
    "        train_mse,\n",
    "        upmm_mse,\n",
    "        upmm_pred,\n",
    "        image_name=img_name,\n",
    "        image_index=image_index,\n",
    "        modality=\"rgb\",\n",
    "        method=\"UniformPhase-MM\",\n",
    "        method_index=0,\n",
    "        first_omega_0=None,\n",
    "        prediction_color_space=\"rgb\",\n",
    "    )\n",
    "    upmm_mse = upmm_record[\"test_mse\"]\n",
    "    print(f\"  UP-MM test MSE: {upmm_mse:.6f}  ({time.time()-t0:.1f}s)\")\n",
    "\n",
    "    # --- Checkpoint: save UP-MM test prediction ---\n",
    "    fig = Figure(figsize=(8, 4), constrained_layout=True)\n",
    "    axes = fig.subplots(1, 2)\n",
    "    axes[0].imshow(np.clip(gt_img, 0, 1))\n",
    "    axes[0].set_title(\"Ground Truth\")\n",
    "    axes[0].set_xticks([])\n",
    "    axes[0].set_yticks([])\n",
    "    upmm_img = upmm_pred\n",
    "    axes[1].imshow(np.clip(upmm_img, 0, 1))\n",
    "    axes[1].set_title(f\"UniformPhase-MM\\nMSE={upmm_mse:.6f}\", fontsize=9)\n",
    "    axes[1].set_xticks([])\n",
    "    axes[1].set_yticks([])\n",
    "    fig.suptitle(f\"{img_name} (color) — UniformPhase-MM (self-tuning)\", fontsize=12)\n",
    "    ckpt_path = os.path.join(CKPT_DIR_COLOR, f\"{img_name}_UPMM.png\")\n",
    "    save_figure_artifact(\n",
    "        fig,\n",
    "        ckpt_path,\n",
    "        shelf,\n",
    "        f\"artifacts/rgb/{image_index:02d}/UPMM.png\",\n",
    "        dpi=150,\n",
    "        bbox_inches=\"tight\",\n",
    "    )\n",
    "    print(f\"  Checkpoint saved: {ckpt_path}\")\n",
    "\n",
    "    # --- Sweep baselines across first_omega_0 ---\n",
    "    baseline_results = {name: [] for name in BASELINES}\n",
    "    # Pocket: track best prediction per baseline\n",
    "    best_pred = {name: None for name in BASELINES}\n",
    "    best_omega = {name: None for name in BASELINES}\n",
    "    best_mse = {name: np.inf for name in BASELINES}\n",
    "\n",
    "    for i, omega in enumerate(OMEGA_VALUES):\n",
    "        print(f\"\\n  omega_0={omega:.2f}  ({i+1}/{len(OMEGA_VALUES)})\")\n",
    "        omega_preds = {}\n",
    "        for baseline_index, (bname, bcfg) in enumerate(BASELINES.items()):\n",
    "            bkey = keys[bcfg[\"key_idx\"]]\n",
    "            net = SIRENNetwork(\n",
    "                in_features=input_dim,\n",
    "                hidden_features=HIDDEN_SIZE,\n",
    "                hidden_layers=N_LAYERS,\n",
    "                out_features=output_dim,\n",
    "                key=bkey,\n",
    "                first_omega_0=float(omega),\n",
    "                hidden_omega_0=1.0,\n",
    "                init=bcfg[\"init\"],\n",
    "            )\n",
    "            t0 = time.time()\n",
    "            train_mse, mse, pred = train_network(\n",
    "                net,\n",
    "                d[\"train_coords\"],\n",
    "                d[\"train_values\"],\n",
    "                d[\"test_coords\"],\n",
    "                d[\"test_values\"],\n",
    "            )\n",
    "            pred = np.asarray(pred).reshape(*d[\"test_shape\"], output_dim)\n",
    "            trial_record = save_trial_result(\n",
    "                shelf,\n",
    "                f\"trials/rgb/{image_index:02d}/baselines/{baseline_index:02d}/{i:03d}\",\n",
    "                train_mse,\n",
    "                mse,\n",
    "                pred,\n",
    "                image_name=img_name,\n",
    "                image_index=image_index,\n",
    "                modality=\"rgb\",\n",
    "                method=bname,\n",
    "                method_index=baseline_index + 1,\n",
    "                omega_index=i,\n",
    "                first_omega_0=float(omega),\n",
    "                prediction_color_space=\"rgb\",\n",
    "            )\n",
    "            mse = trial_record[\"test_mse\"]\n",
    "            baseline_results[bname].append(mse)\n",
    "            omega_preds[bname] = pred\n",
    "            print(f\"    {bname}: MSE={mse:.6f}  ({time.time()-t0:.1f}s)\")\n",
    "\n",
    "            # Pocket update\n",
    "            if mse < best_mse[bname]:\n",
    "                best_mse[bname] = mse\n",
    "                best_omega[bname] = float(omega)\n",
    "                best_pred[bname] = pred\n",
    "\n",
    "        # --- Debug checkpoint: save test predictions for this omega_0 ---\n",
    "        n_baselines = len(BASELINES)\n",
    "        fig = Figure(figsize=(4 * (n_baselines + 1), 4), constrained_layout=True)\n",
    "        axes = fig.subplots(1, n_baselines + 1)\n",
    "        axes[0].imshow(np.clip(gt_img, 0, 1))\n",
    "        axes[0].set_title(\"Ground Truth\")\n",
    "        axes[0].set_xticks([])\n",
    "        axes[0].set_yticks([])\n",
    "        for j, bname in enumerate(BASELINES):\n",
    "            pred_img = omega_preds[bname]\n",
    "            axes[j + 1].imshow(np.clip(pred_img, 0, 1))\n",
    "            axes[j + 1].set_title(\n",
    "                f\"{bname}\\nMSE={baseline_results[bname][-1]:.6f}\", fontsize=9\n",
    "            )\n",
    "            axes[j + 1].set_xticks([])\n",
    "            axes[j + 1].set_yticks([])\n",
    "        fig.suptitle(\n",
    "            f\"{img_name} (color) — omega_0={omega:.2f} ({i+1}/{len(OMEGA_VALUES)})\",\n",
    "            fontsize=12,\n",
    "        )\n",
    "        ckpt_path = os.path.join(\n",
    "            CKPT_DIR_COLOR, f\"{img_name}_omega{i+1:02d}_{omega:.2f}.png\"\n",
    "        )\n",
    "        save_figure_artifact(\n",
    "            fig,\n",
    "            ckpt_path,\n",
    "            shelf,\n",
    "            f\"artifacts/rgb/{image_index:02d}/omega/{i:03d}.png\",\n",
    "            dpi=150,\n",
    "            bbox_inches=\"tight\",\n",
    "        )\n",
    "        print(f\"  Checkpoint saved: {ckpt_path}\")\n",
    "\n",
    "    # --- Final comparison: GT | UP-MM | best-omega baselines ---\n",
    "    print(\"\\n  Building best-omega comparison plot...\")\n",
    "    n_baselines = len(BASELINES)\n",
    "    fig = Figure(figsize=(4 * (n_baselines + 2), 4), constrained_layout=True)\n",
    "    axes = fig.subplots(1, n_baselines + 2)\n",
    "\n",
    "    axes[0].imshow(np.clip(gt_img, 0, 1))\n",
    "    axes[0].set_title(\"Ground Truth\")\n",
    "    axes[0].set_xticks([])\n",
    "    axes[0].set_yticks([])\n",
    "\n",
    "    axes[1].imshow(np.clip(upmm_img, 0, 1))\n",
    "    axes[1].set_title(f\"UniformPhase-MM\\nMSE={upmm_mse:.6f}\", fontsize=9)\n",
    "    axes[1].set_xticks([])\n",
    "    axes[1].set_yticks([])\n",
    "\n",
    "    for j, bname in enumerate(BASELINES):\n",
    "        pred_img = best_pred[bname]\n",
    "        axes[j + 2].imshow(np.clip(pred_img, 0, 1))\n",
    "        axes[j + 2].set_title(\n",
    "            f\"{bname}\\nω={best_omega[bname]:.2f}, MSE={best_mse[bname]:.6f}\",\n",
    "            fontsize=9,\n",
    "        )\n",
    "        axes[j + 2].set_xticks([])\n",
    "        axes[j + 2].set_yticks([])\n",
    "\n",
    "    fig.suptitle(f\"{img_name} (color) — Best ω₀ Comparison\", fontsize=12)\n",
    "    ckpt_path = os.path.join(CKPT_DIR_COLOR, f\"{img_name}_best_comparison.png\")\n",
    "    save_figure_artifact(\n",
    "        fig,\n",
    "        ckpt_path,\n",
    "        shelf,\n",
    "        f\"artifacts/rgb/{image_index:02d}/best_comparison.png\",\n",
    "        dpi=150,\n",
    "        bbox_inches=\"tight\",\n",
    "    )\n",
    "    print(f\"  Comparison saved: {ckpt_path}\")\n",
    "\n",
    "    result = {\n",
    "        \"img_name\": img_name,\n",
    "        \"upmm_mse\": upmm_mse,\n",
    "        \"baseline_results\": baseline_results,\n",
    "        \"omega_values\": np.asarray(OMEGA_VALUES),\n",
    "        \"best_omega\": best_omega,\n",
    "        \"best_mse\": best_mse,\n",
    "    }\n",
    "    save_shelf_record(shelf, f\"results/rgb/{image_index:02d}\", result)\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ef57c6b1",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "color_images = {\n",
    "    \"Hubble\": data.hubble_deep_field(),\n",
    "    \"Skin\": data.skin(),\n",
    "    \"Astronaut\": data.astronaut(),\n",
    "    \"Coffee\": data.coffee(),\n",
    "}\n",
    "\n",
    "color_results = {}\n",
    "with shelve.open(SHELF_PATH) as shelf:\n",
    "    metadata = shelf[f\"{RUN_PREFIX}/metadata\"]\n",
    "    metadata[\"images\"][\"rgb\"] = list(color_images)\n",
    "    metadata[\"status\"] = \"running_rgb\"\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)\n",
    "    for image_index, (img_name, img) in enumerate(color_images.items()):\n",
    "        color_results[img_name] = run_sweep_for_image_color(\n",
    "            img, img_name, image_index, shelf\n",
    "        )\n",
    "    save_shelf_record(shelf, \"results/rgb/summary\", color_results)\n",
    "    metadata[\"status\"] = \"rgb_complete\"\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)\n",
    "\n",
    "print(\"\\n\\nColor sweep complete!\")\n",
    "print(f\"RGB results and artifacts saved to {SHELF_PATH} [{RUN_ID}]\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "031b1647",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# Grayscale, RGB, and CIELAB sweeps are plotted together as three rows\n",
    "# of a single figure after the CIELAB sweep (see the combined figure cell below).\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fab8dc6e",
   "metadata": {},
   "source": [
    "# Color Results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bcc7d391",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 90)\n",
    "print(\"SUMMARY (Color): Best first_omega_0 per baseline vs UP-MM\")\n",
    "print(\"=\" * 90)\n",
    "\n",
    "for img_name, res in color_results.items():\n",
    "    print(f\"\\n{img_name}:\")\n",
    "    print(f\"  UniformPhase-MM (self-tuning):  MSE = {res['upmm_mse']:.6f}\")\n",
    "    for bname, mses in res[\"baseline_results\"].items():\n",
    "        best_idx = int(np.argmin(mses))\n",
    "        best_omega = res[\"omega_values\"][best_idx]\n",
    "        best_mse = mses[best_idx]\n",
    "        print(f\"  {bname:30s}  best \\u03c9={best_omega:7.2f}  MSE = {best_mse:.6f}\")\n",
    "\n",
    "print(\"\\n\" + \"=\" * 90)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b6c7be4c",
   "metadata": {},
   "source": [
    "# CIELAB Color Image Sweep\n",
    "\n",
    "Repeats the color image sweep but converts images to CIELAB before fitting.\n",
    "Networks operate in CIELAB space; MSE is computed in CIELAB (network output space).\n",
    "Result images are converted back to RGB for display."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d83cdfe4",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "from skimage.color import rgb2lab, lab2rgb\n",
    "from moment_matching import MomentMatchInputOutputLayers\n",
    "\n",
    "CKPT_DIR_LAB = os.path.join(RESULTS_DIR, \"checkpoints_lab\")\n",
    "os.makedirs(CKPT_DIR_LAB, exist_ok=True)\n",
    "\n",
    "\n",
    "def prepare_skimage_data_lab(img, train_size=128, test_size=512):\n",
    "    \"\"\"Prepare a color image converted to CIELAB for training and evaluation.\n",
    "\n",
    "    The image is resized in RGB, then converted to CIELAB so the network\n",
    "    operates in CIELAB space.  The original RGB test image is retained for\n",
    "    ground-truth display.\n",
    "    \"\"\"\n",
    "    if img.ndim == 2:\n",
    "        img = np.stack([img] * 3, axis=-1)\n",
    "    if img.shape[-1] == 4:  # RGBA -> RGB\n",
    "        img = img[..., :3]\n",
    "    img = img.astype(np.float32)\n",
    "    if img.max() > 1.0:\n",
    "        img = img / 255.0\n",
    "\n",
    "    h, w = img.shape[:2]\n",
    "    train_scale = train_size / max(h, w)\n",
    "    test_scale = test_size / max(h, w)\n",
    "    train_h, train_w = int(round(h * train_scale)), int(round(w * train_scale))\n",
    "    test_h, test_w = int(round(h * test_scale)), int(round(w * test_scale))\n",
    "\n",
    "    img_train = resize(img, (train_h, train_w, 3), anti_aliasing=True).astype(\n",
    "        np.float32\n",
    "    )\n",
    "    img_test = resize(img, (test_h, test_w, 3), anti_aliasing=True).astype(\n",
    "        np.float32\n",
    "    )\n",
    "\n",
    "    # Convert to CIELAB (network operates in CIELAB space)\n",
    "    img_train_lab = rgb2lab(img_train).astype(np.float32)\n",
    "    img_test_lab = rgb2lab(img_test).astype(np.float32)\n",
    "\n",
    "    train_coords = get_mgrid((train_h, train_w), 2)\n",
    "    test_coords = get_mgrid((test_h, test_w), 2)\n",
    "\n",
    "    train_values = jnp.array(img_train_lab.reshape(-1, 3))\n",
    "    test_values = jnp.array(img_test_lab.reshape(-1, 3))\n",
    "\n",
    "    return {\n",
    "        \"train_coords\": train_coords,\n",
    "        \"train_values\": train_values,\n",
    "        \"test_coords\": test_coords,\n",
    "        \"test_values\": test_values,\n",
    "        \"train_shape\": (train_h, train_w),\n",
    "        \"test_shape\": (test_h, test_w),\n",
    "        \"n_channels\": 3,\n",
    "        \"rgb_test\": img_test,  # original RGB for ground-truth display\n",
    "    }\n",
    "\n",
    "\n",
    "def lab_to_rgb_display(pred_lab, shape):\n",
    "    \"\"\"Reshape a CIELAB prediction and convert to clipped RGB for display.\"\"\"\n",
    "    lab_img = pred_lab.reshape(*shape, 3)\n",
    "    rgb_img = lab2rgb(lab_img)\n",
    "    return np.clip(rgb_img, 0, 1)\n",
    "\n",
    "\n",
    "def run_sweep_for_image_lab(\n",
    "    img, img_name, image_index, shelf, key=jr.PRNGKey(42)\n",
    "):\n",
    "    \"\"\"Run and persist the first_omega_0 sweep for one image in CIELAB space.\n",
    "\n",
    "    Networks are fit in CIELAB. MSE is computed in CIELAB (network output\n",
    "    space), and result images are converted back to RGB for display.\n",
    "    \"\"\"\n",
    "    print(f\"\\n{'='*60}\")\n",
    "    print(f\"Sweep for: {img_name} (CIELAB)\")\n",
    "    print(f\"{'='*60}\")\n",
    "\n",
    "    d = prepare_skimage_data_lab(img, train_size=TRAIN_SIZE, test_size=TEST_SIZE)\n",
    "    input_dim = d[\"train_coords\"].shape[1]\n",
    "    output_dim = d[\"train_values\"].shape[1]\n",
    "    field = np.array(d[\"train_values\"]).reshape(*d[\"train_shape\"], output_dim)\n",
    "    train_img_lab = np.asarray(d[\"train_values\"]).reshape(\n",
    "        *d[\"train_shape\"], output_dim\n",
    "    )\n",
    "    test_img_lab = np.asarray(d[\"test_values\"]).reshape(*d[\"test_shape\"], output_dim)\n",
    "    gt_rgb = np.asarray(d[\"rgb_test\"])\n",
    "\n",
    "    keys = jr.split(key, 7)\n",
    "\n",
    "    # --- Log moment-match parameters from CIELAB field ---\n",
    "    print(\"\\nMoment-match parameters (CIELAB field):\")\n",
    "    mm = MomentMatchInputOutputLayers(field)\n",
    "    sigma_condition = float(np.linalg.cond(mm.Sigma))\n",
    "    omega_condition = float(np.linalg.cond(mm.Omega))\n",
    "    print(f\"  mu    = {mm.mu}\")\n",
    "    print(f\"  Sigma =\\n{mm.Sigma}\")\n",
    "    print(f\"  Omega =\\n{mm.Omega}\")\n",
    "    print(f\"  Sigma cond = {sigma_condition:.2e}\")\n",
    "    print(f\"  Omega cond = {omega_condition:.2e}\")\n",
    "    save_shelf_record(\n",
    "        shelf,\n",
    "        f\"images/cielab/{image_index:02d}/data\",\n",
    "        {\n",
    "            \"image_name\": img_name,\n",
    "            \"image_index\": image_index,\n",
    "            \"modality\": \"cielab\",\n",
    "            \"network_color_space\": \"CIELAB\",\n",
    "            \"display_color_space\": \"sRGB\",\n",
    "            \"display_transform\": \"skimage.color.lab2rgb followed by clipping to [0, 1]\",\n",
    "            \"train_shape\": tuple(d[\"train_shape\"]),\n",
    "            \"test_shape\": tuple(d[\"test_shape\"]),\n",
    "            \"train_target\": train_img_lab,\n",
    "            \"test_target\": test_img_lab,\n",
    "            \"display_ground_truth\": gt_rgb,\n",
    "            \"moment_match\": {\n",
    "                \"mu\": np.asarray(mm.mu),\n",
    "                \"Sigma\": np.asarray(mm.Sigma),\n",
    "                \"Omega\": np.asarray(mm.Omega),\n",
    "                \"Sigma_condition\": sigma_condition,\n",
    "                \"Omega_condition\": omega_condition,\n",
    "            },\n",
    "        },\n",
    "    )\n",
    "\n",
    "    # --- Train UP-MM once (self-tuning, no omega_0) ---\n",
    "    print(\"\\nTraining UniformPhase-MM (CIELAB)...\")\n",
    "    upmm_net = SIREN_MM(\n",
    "        in_features=input_dim,\n",
    "        hidden_features=HIDDEN_SIZE,\n",
    "        hidden_layers=N_LAYERS,\n",
    "        out_features=output_dim,\n",
    "        key=keys[0],\n",
    "        moments=(mm.mu, mm.Sigma, mm.Omega),\n",
    "    )\n",
    "    t0 = time.time()\n",
    "    train_mse, upmm_mse, upmm_pred = train_network(\n",
    "        upmm_net,\n",
    "        d[\"train_coords\"],\n",
    "        d[\"train_values\"],\n",
    "        d[\"test_coords\"],\n",
    "        d[\"test_values\"],\n",
    "    )\n",
    "    upmm_pred = np.asarray(upmm_pred).reshape(*d[\"test_shape\"], output_dim)\n",
    "    upmm_record = save_trial_result(\n",
    "        shelf,\n",
    "        f\"trials/cielab/{image_index:02d}/upmm\",\n",
    "        train_mse,\n",
    "        upmm_mse,\n",
    "        upmm_pred,\n",
    "        image_name=img_name,\n",
    "        image_index=image_index,\n",
    "        modality=\"cielab\",\n",
    "        method=\"UniformPhase-MM\",\n",
    "        method_index=0,\n",
    "        first_omega_0=None,\n",
    "        prediction_color_space=\"CIELAB\",\n",
    "    )\n",
    "    upmm_mse = upmm_record[\"test_mse\"]\n",
    "    print(f\"  UP-MM test MSE (CIELAB): {upmm_mse:.6f}  ({time.time()-t0:.1f}s)\")\n",
    "\n",
    "    # --- Checkpoint: save UP-MM test prediction (converted to RGB) ---\n",
    "    fig = Figure(figsize=(8, 4), constrained_layout=True)\n",
    "    axes = fig.subplots(1, 2)\n",
    "    axes[0].imshow(np.clip(gt_rgb, 0, 1))\n",
    "    axes[0].set_title(\"Ground Truth (RGB)\")\n",
    "    axes[0].set_xticks([])\n",
    "    axes[0].set_yticks([])\n",
    "    upmm_rgb = lab_to_rgb_display(upmm_pred, d[\"test_shape\"])\n",
    "    axes[1].imshow(upmm_rgb)\n",
    "    axes[1].set_title(\n",
    "        f\"UniformPhase-MM (Lab->RGB)\\nMSE(Lab)={upmm_mse:.6f}\", fontsize=9\n",
    "    )\n",
    "    axes[1].set_xticks([])\n",
    "    axes[1].set_yticks([])\n",
    "    fig.suptitle(\n",
    "        f\"{img_name} (CIELAB) — UniformPhase-MM (self-tuning)\", fontsize=12\n",
    "    )\n",
    "    ckpt_path = os.path.join(CKPT_DIR_LAB, f\"{img_name}_UPMM.png\")\n",
    "    save_figure_artifact(\n",
    "        fig,\n",
    "        ckpt_path,\n",
    "        shelf,\n",
    "        f\"artifacts/cielab/{image_index:02d}/UPMM.png\",\n",
    "        dpi=150,\n",
    "        bbox_inches=\"tight\",\n",
    "    )\n",
    "    print(f\"  Checkpoint saved: {ckpt_path}\")\n",
    "\n",
    "    # --- Sweep baselines across first_omega_0 ---\n",
    "    baseline_results = {name: [] for name in BASELINES}\n",
    "    best_pred = {name: None for name in BASELINES}\n",
    "    best_omega = {name: None for name in BASELINES}\n",
    "    best_mse = {name: np.inf for name in BASELINES}\n",
    "\n",
    "    for i, omega in enumerate(OMEGA_VALUES):\n",
    "        print(f\"\\n  omega_0={omega:.2f}  ({i+1}/{len(OMEGA_VALUES)})\")\n",
    "        omega_preds = {}\n",
    "        for baseline_index, (bname, bcfg) in enumerate(BASELINES.items()):\n",
    "            bkey = keys[bcfg[\"key_idx\"]]\n",
    "            net = SIRENNetwork(\n",
    "                in_features=input_dim,\n",
    "                hidden_features=HIDDEN_SIZE,\n",
    "                hidden_layers=N_LAYERS,\n",
    "                out_features=output_dim,\n",
    "                key=bkey,\n",
    "                first_omega_0=float(omega),\n",
    "                hidden_omega_0=1.0,\n",
    "                init=bcfg[\"init\"],\n",
    "            )\n",
    "            t0 = time.time()\n",
    "            train_mse, mse, pred = train_network(\n",
    "                net,\n",
    "                d[\"train_coords\"],\n",
    "                d[\"train_values\"],\n",
    "                d[\"test_coords\"],\n",
    "                d[\"test_values\"],\n",
    "            )\n",
    "            pred = np.asarray(pred).reshape(*d[\"test_shape\"], output_dim)\n",
    "            trial_record = save_trial_result(\n",
    "                shelf,\n",
    "                f\"trials/cielab/{image_index:02d}/baselines/{baseline_index:02d}/{i:03d}\",\n",
    "                train_mse,\n",
    "                mse,\n",
    "                pred,\n",
    "                image_name=img_name,\n",
    "                image_index=image_index,\n",
    "                modality=\"cielab\",\n",
    "                method=bname,\n",
    "                method_index=baseline_index + 1,\n",
    "                omega_index=i,\n",
    "                first_omega_0=float(omega),\n",
    "                prediction_color_space=\"CIELAB\",\n",
    "            )\n",
    "            mse = trial_record[\"test_mse\"]\n",
    "            baseline_results[bname].append(mse)\n",
    "            omega_preds[bname] = pred\n",
    "            print(f\"    {bname}: MSE(Lab)={mse:.6f}  ({time.time()-t0:.1f}s)\")\n",
    "\n",
    "            if mse < best_mse[bname]:\n",
    "                best_mse[bname] = mse\n",
    "                best_omega[bname] = float(omega)\n",
    "                best_pred[bname] = pred\n",
    "\n",
    "        # --- Debug checkpoint: save test predictions for this omega_0 ---\n",
    "        n_baselines = len(BASELINES)\n",
    "        fig = Figure(\n",
    "            figsize=(4 * (n_baselines + 1), 4), constrained_layout=True\n",
    "        )\n",
    "        axes = fig.subplots(1, n_baselines + 1)\n",
    "        axes[0].imshow(np.clip(gt_rgb, 0, 1))\n",
    "        axes[0].set_title(\"Ground Truth (RGB)\")\n",
    "        axes[0].set_xticks([])\n",
    "        axes[0].set_yticks([])\n",
    "        for j, bname in enumerate(BASELINES):\n",
    "            pred_rgb = lab_to_rgb_display(omega_preds[bname], d[\"test_shape\"])\n",
    "            axes[j + 1].imshow(pred_rgb)\n",
    "            axes[j + 1].set_title(\n",
    "                f\"{bname}\\nMSE(Lab)={baseline_results[bname][-1]:.6f}\",\n",
    "                fontsize=9,\n",
    "            )\n",
    "            axes[j + 1].set_xticks([])\n",
    "            axes[j + 1].set_yticks([])\n",
    "        fig.suptitle(\n",
    "            f\"{img_name} (CIELAB) — omega_0={omega:.2f} ({i+1}/{len(OMEGA_VALUES)})\",\n",
    "            fontsize=12,\n",
    "        )\n",
    "        ckpt_path = os.path.join(\n",
    "            CKPT_DIR_LAB, f\"{img_name}_omega{i+1:02d}_{omega:.2f}.png\"\n",
    "        )\n",
    "        save_figure_artifact(\n",
    "            fig,\n",
    "            ckpt_path,\n",
    "            shelf,\n",
    "            f\"artifacts/cielab/{image_index:02d}/omega/{i:03d}.png\",\n",
    "            dpi=150,\n",
    "            bbox_inches=\"tight\",\n",
    "        )\n",
    "        print(f\"  Checkpoint saved: {ckpt_path}\")\n",
    "\n",
    "    # --- Final comparison: GT | UP-MM | best-omega baselines ---\n",
    "    print(\"\\n  Building best-omega comparison plot...\")\n",
    "    n_baselines = len(BASELINES)\n",
    "    fig = Figure(\n",
    "        figsize=(4 * (n_baselines + 2), 4), constrained_layout=True\n",
    "    )\n",
    "    axes = fig.subplots(1, n_baselines + 2)\n",
    "\n",
    "    axes[0].imshow(np.clip(gt_rgb, 0, 1))\n",
    "    axes[0].set_title(\"Ground Truth (RGB)\")\n",
    "    axes[0].set_xticks([])\n",
    "    axes[0].set_yticks([])\n",
    "\n",
    "    axes[1].imshow(upmm_rgb)\n",
    "    axes[1].set_title(\n",
    "        f\"UniformPhase-MM\\nMSE(Lab)={upmm_mse:.6f}\", fontsize=9\n",
    "    )\n",
    "    axes[1].set_xticks([])\n",
    "    axes[1].set_yticks([])\n",
    "\n",
    "    for j, bname in enumerate(BASELINES):\n",
    "        pred_rgb = lab_to_rgb_display(best_pred[bname], d[\"test_shape\"])\n",
    "        axes[j + 2].imshow(pred_rgb)\n",
    "        axes[j + 2].set_title(\n",
    "            f\"{bname}\\nω={best_omega[bname]:.2f}, MSE(Lab)={best_mse[bname]:.6f}\",\n",
    "            fontsize=9,\n",
    "        )\n",
    "        axes[j + 2].set_xticks([])\n",
    "        axes[j + 2].set_yticks([])\n",
    "\n",
    "    fig.suptitle(f\"{img_name} (CIELAB) — Best ω₀ Comparison\", fontsize=12)\n",
    "    ckpt_path = os.path.join(CKPT_DIR_LAB, f\"{img_name}_best_comparison.png\")\n",
    "    save_figure_artifact(\n",
    "        fig,\n",
    "        ckpt_path,\n",
    "        shelf,\n",
    "        f\"artifacts/cielab/{image_index:02d}/best_comparison.png\",\n",
    "        dpi=150,\n",
    "        bbox_inches=\"tight\",\n",
    "    )\n",
    "    print(f\"  Comparison saved: {ckpt_path}\")\n",
    "\n",
    "    result = {\n",
    "        \"img_name\": img_name,\n",
    "        \"upmm_mse\": upmm_mse,\n",
    "        \"baseline_results\": baseline_results,\n",
    "        \"omega_values\": np.asarray(OMEGA_VALUES),\n",
    "        \"best_omega\": best_omega,\n",
    "        \"best_mse\": best_mse,\n",
    "    }\n",
    "    save_shelf_record(shelf, f\"results/cielab/{image_index:02d}\", result)\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0c2cd814",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "lab_results = {}\n",
    "with shelve.open(SHELF_PATH) as shelf:\n",
    "    metadata = shelf[f\"{RUN_PREFIX}/metadata\"]\n",
    "    metadata[\"images\"][\"cielab\"] = list(color_images)\n",
    "    metadata[\"status\"] = \"running_cielab\"\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)\n",
    "    for image_index, (img_name, img) in enumerate(color_images.items()):\n",
    "        lab_results[img_name] = run_sweep_for_image_lab(\n",
    "            img, img_name, image_index, shelf\n",
    "        )\n",
    "    save_shelf_record(shelf, \"results/cielab/summary\", lab_results)\n",
    "    metadata[\"status\"] = \"cielab_complete\"\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)\n",
    "\n",
    "print(\"\\n\\nCIELAB sweep complete!\")\n",
    "print(f\"CIELAB results and artifacts saved to {SHELF_PATH} [{RUN_ID}]\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0b07c70f",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "rows = [\n",
    "    (\"Grayscale\", all_results, \"Test MSE\"),\n",
    "    (\"RGB\", color_results, \"Test MSE\"),\n",
    "    (\"CIELAB\", lab_results, \"Test MSE (CIELAB)\"),\n",
    "]\n",
    "\n",
    "n_cols = max(len(res) for _, res, _ in rows)\n",
    "fig = Figure(figsize=(7 * n_cols, 5 * len(rows)), constrained_layout=True)\n",
    "axes = fig.subplots(len(rows), n_cols, squeeze=False)\n",
    "\n",
    "for row_idx, (row_label, results, ylabel) in enumerate(rows):\n",
    "    for col_idx in range(n_cols):\n",
    "        ax = axes[row_idx][col_idx]\n",
    "        if col_idx >= len(results):\n",
    "            ax.set_axis_off()\n",
    "            continue\n",
    "        img_name, res = list(results.items())[col_idx]\n",
    "        plot_sweep_panel(ax, res)\n",
    "        ax.set_title(f\"{row_label}: {img_name}\")\n",
    "        if col_idx == 0:\n",
    "            ax.set_ylabel(ylabel)\n",
    "\n",
    "handles, labels = axes[0][0].get_legend_handles_labels()\n",
    "fig.legend(handles, labels, loc=\"outside lower center\", ncol=len(labels), fontsize=10)\n",
    "\n",
    "fig.suptitle(\"first_omega_0 Sweep: UP-MM (self-tuning) vs Baselines\", fontsize=14)\n",
    "png_path = os.path.join(RESULTS_DIR, \"omega_sweep_results_all.png\")\n",
    "pdf_path = os.path.join(RESULTS_DIR, \"omega_sweep_results_all.pdf\")\n",
    "with shelve.open(SHELF_PATH) as shelf:\n",
    "    save_shelf_record(\n",
    "        shelf,\n",
    "        \"results/all\",\n",
    "        {\n",
    "            \"grayscale\": all_results,\n",
    "            \"rgb\": color_results,\n",
    "            \"cielab\": lab_results,\n",
    "        },\n",
    "    )\n",
    "    save_figure_artifact(\n",
    "        fig,\n",
    "        png_path,\n",
    "        shelf,\n",
    "        \"artifacts/combined/omega_sweep_results_all.png\",\n",
    "        dpi=300,\n",
    "        bbox_inches=\"tight\",\n",
    "    )\n",
    "    save_figure_artifact(\n",
    "        fig,\n",
    "        pdf_path,\n",
    "        shelf,\n",
    "        \"artifacts/combined/omega_sweep_results_all.pdf\",\n",
    "        bbox_inches=\"tight\",\n",
    "    )\n",
    "    run_key_prefix = f\"{RUN_PREFIX}/\"\n",
    "    artifact_keys = sorted(\n",
    "        key[len(run_key_prefix):]\n",
    "        for key in shelf\n",
    "        if key.startswith(f\"{run_key_prefix}artifacts/\")\n",
    "    )\n",
    "    trial_keys = sorted(\n",
    "        key[len(run_key_prefix):]\n",
    "        for key in shelf\n",
    "        if key.startswith(f\"{run_key_prefix}trials/\")\n",
    "    )\n",
    "    metadata = shelf[f\"{RUN_PREFIX}/metadata\"]\n",
    "    metadata[\"plot_configuration\"] = {\n",
    "        \"rows\": [\n",
    "            {\"label\": row_label, \"ylabel\": ylabel}\n",
    "            for row_label, _, ylabel in rows\n",
    "        ],\n",
    "        \"colors\": colors,\n",
    "        \"markers\": markers,\n",
    "        \"combined_figure_size\": (7 * n_cols, 5 * len(rows)),\n",
    "        \"combined_artifacts\": [\n",
    "            \"artifacts/combined/omega_sweep_results_all.png\",\n",
    "            \"artifacts/combined/omega_sweep_results_all.pdf\",\n",
    "        ],\n",
    "    }\n",
    "    metadata[\"artifact_keys\"] = artifact_keys\n",
    "    metadata[\"trial_keys\"] = trial_keys\n",
    "    metadata[\"artifact_count\"] = len(artifact_keys)\n",
    "    metadata[\"trial_count\"] = len(trial_keys)\n",
    "    metadata[\"status\"] = \"complete\"\n",
    "    metadata[\"completed_utc\"] = time.strftime(\"%Y%m%dT%H%M%SZ\", time.gmtime())\n",
    "    save_shelf_record(shelf, \"metadata\", metadata)\n",
    "\n",
    "print(f\"Saved {png_path} and {pdf_path}\")\n",
    "print(f\"Complete shelf saved to {SHELF_PATH} [{RUN_ID}]\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "67b8319f",
   "metadata": {},
   "source": [
    "# CIELAB Results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d7bc7a5e",
   "metadata": {
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 90)\n",
    "print(\"SUMMARY (CIELAB): Best first_omega_0 per baseline vs UP-MM\")\n",
    "print(\"=\" * 90)\n",
    "\n",
    "for img_name, res in lab_results.items():\n",
    "    print(f\"\\n{img_name}:\")\n",
    "    print(f\"  UniformPhase-MM (self-tuning):  MSE (Lab) = {res['upmm_mse']:.6f}\")\n",
    "    for bname, mses in res[\"baseline_results\"].items():\n",
    "        best_idx = int(np.argmin(mses))\n",
    "        best_omega = res[\"omega_values\"][best_idx]\n",
    "        best_mse = mses[best_idx]\n",
    "        print(f\"  {bname:30s}  best \\u03c9={best_omega:7.2f}  MSE (Lab) = {best_mse:.6f}\")\n",
    "\n",
    "print(\"\\n\" + \"=\" * 90)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/plot_cameraman_and_audio.py <==
#!/usr/bin/env python3
"""Recreate the cameraman-and-audio.ipynb figures from its shelf.

Styled and sized like the other two scripts (see `plot_mup_lr_sweep.py` for
the style table and `plot_omega_sweep.py` for the shelf reader and the lossy
PDF pass, both reused here):

  1. cameraman_wide.{png,pdf} / cameraman_narrow.{png,pdf} -- the reconstruction
     grid: rows of Training / Evaluation / Zoomed, one column per architecture,
     with the zoom window drawn on the evaluation row in red and the zoom row
     framed to match. A ground-truth column is included as a reference.
  2. audio_waveforms.{png,pdf} -- the audio fits, transposed relative to the
     notebook: one row per architecture, columns of full waveform and the first
     1000 samples, ground truth in grey under the prediction in blue.

The image grids are mostly pixels, so their PDFs get the same treatment as the
omega-sweep comparisons: images downsampled to the printed resolution
(`--image-dpi`) and every embedded raster re-encoded as JPEG
(`--jpeg-quality`). The audio figure stays vector; its full waveform is
reduced to a per-pixel min/max envelope first, which is visually identical to
drawing all 308k samples but keeps the file small.

Usage:
    python plot_cameraman_and_audio.py
    python plot_cameraman_and_audio.py --figures audio
    python plot_cameraman_and_audio.py --autoscale-images   # as the notebook did
"""

import argparse
import os
import sys

import matplotlib

matplotlib.use("Agg")
import numpy as np
from matplotlib import patches as mpatches
from matplotlib.figure import Figure

from plot_mup_lr_sweep import STYLES, apply_style, save, wrap_row_label
from plot_omega_sweep import RunReader, compress_pdf_images, downsample

DEFAULT_SHELF = "cameraman_and_audio.shelf"
IMAGE_EXPERIMENTS = [
    ("cameraman_wide", "Cameraman, width 256"),
    ("cameraman_narrow", "Cameraman, width 16"),
]
AUDIO_EXPERIMENT = "audio"
IMAGE_ROWS = ["Training", "Evaluation", "Zoomed"]
AUDIO_ROWS = ["Full waveform", "Zoom"]
# Column titles: the architecture is what distinguishes the panels, so the
# shared "SIREN" prefix is dropped and the init scheme goes on a second line.
SHORT_LABELS = {
    "SIREN (UniformPhase-MM)": "UP-MM",
    "SIREN (CVP26 σ_a=0)": "CVP26\nσ_a=0",
    "SIREN (SM20)": "SM20",
    "Tanh (PE-Xavier)": "Tanh\n(PE-Xavier)",
    "ReLU (Kaiming)": "ReLU\n(Kaiming)",
    "SiLU (Xavier)": "SiLU\n(Xavier)",
    "GeLU (Xavier)": "GeLU\n(Xavier)",
}
GT_COLOR = "0.45"
PRED_COLOR = "#1f77b4"
ZOOM_COLOR = "#d62728"
# The notebook's zoom window: a third of the image, inset 70px from the corner.
ZOOM_INSET = 70


def short_label(name):
    return SHORT_LABELS.get(name, wrap_row_label(name))


def zoom_window(height, width):
    size = min(height, width) // 3
    x0 = width - size - ZOOM_INSET
    y0 = height - size - ZOOM_INSET
    return x0, y0, size


# --------------------------------------------------------------------------
# Data assembly
# --------------------------------------------------------------------------


def load_experiment(reader, experiment):
    """Trials, evaluations and the dataset record for one experiment."""
    dataset = reader.get(f"datasets/{experiment}") or {}
    summary = reader.get(f"results/{experiment}") or {}
    methods = list(summary.get("methods") or (reader.get("metadata", {}) or {}).get("methods", []))
    trials, evaluations = [], []
    for index in range(len(methods)):
        trials.append(reader.get(f"trials/{experiment}/{index:02d}"))
        evaluations.append(reader.get(f"evaluations/{experiment}/{index:02d}"))
    keep = [i for i, (t, e) in enumerate(zip(trials, evaluations)) if t or e]
    return {
        "dataset": dataset,
        "summary": summary,
        "methods": [methods[i] for i in keep],
        "trials": [trials[i] for i in keep],
        "evaluations": [evaluations[i] for i in keep],
    }


# --------------------------------------------------------------------------
# Figure 1: cameraman reconstruction grids
# --------------------------------------------------------------------------


def plot_image_grid(experiment, label, data, out_dir, args):
    cfg = STYLES[args.style]
    dataset = data["dataset"]
    methods = data["methods"]
    if not methods:
        print(f"No records for {experiment}; skipping.")
        return None

    train_target = np.asarray(dataset["train_target"])
    eval_target = np.asarray(dataset["eval_target"])
    train_shape = tuple(dataset["train_shape"])
    x0, y0, size = zoom_window(*eval_target.shape[:2])

    columns = [("Ground\ntruth", train_target, eval_target, None)]
    for name, trial, evaluation in zip(methods, data["trials"], data["evaluations"]):
        train_pred = (
            np.asarray(trial["train_prediction"]).reshape(train_shape)
            if trial is not None
            else None
        )
        eval_pred = (
            np.asarray(evaluation["pred_values"]) if evaluation is not None else None
        )
        note = (
            f"SNR={float(evaluation['SNR']):.1f} dB"
            if evaluation is not None
            else None
        )
        columns.append((short_label(name), train_pred, eval_pred, note))

    n_cols = len(columns)
    width = 5.5 if args.style == "paper" else 2.6 * n_cols
    label_pad = 0.62 if args.style == "paper" else 1.4
    cell_w = (width - label_pad) / n_cols
    # Every panel is square (the image, its evaluation, and the zoom crop), so
    # each row is exactly as tall as a cell is wide.
    note_h = 0.13 if args.style == "paper" else 0.35
    title_h = 0.24 if args.style == "paper" else 0.6
    height = 3 * cell_w + note_h + title_h
    fig = Figure(figsize=(width, height), constrained_layout=True)
    axes = fig.subplots(3, n_cols, squeeze=False)

    cell_px = int(round(cell_w * args.image_dpi))
    for col, (title, train_image, eval_image, note) in enumerate(columns):
        panels = [train_image, eval_image, None]
        if eval_image is not None:
            panels[2] = eval_image[y0 : y0 + size, x0 : x0 + size]
        for row in range(3):
            ax = axes[row][col]
            ax.set_xticks([])
            ax.set_yticks([])
            image = panels[row]
            if image is None:
                ax.set_axis_off()
                continue
            kwargs = dict(cmap="gray")
            if not args.autoscale_images:
                # Fixed [0, 1] rather than the notebook's autoscaling: a run
                # that blew up then shows as saturation instead of being
                # rescaled back into a plausible-looking picture.
                kwargs.update(vmin=0, vmax=1)
                image = np.clip(image, 0, 1)
            ax.imshow(
                downsample(image, cell_px),
                interpolation="none",
                rasterized=True,
                **kwargs,
            )
            for spine in ax.spines.values():
                spine.set_linewidth(0.4)
                spine.set_color(ZOOM_COLOR if row == 2 else "black")
            if row == 1:
                scale = downsample(eval_image, cell_px).shape[0] / eval_image.shape[0]
                ax.add_patch(
                    mpatches.Rectangle(
                        (x0 * scale - 0.5, y0 * scale - 0.5),
                        size * scale,
                        size * scale,
                        fill=False,
                        color=ZOOM_COLOR,
                        linewidth=0.6,
                    )
                )
            if row == 0:
                ax.set_title(title, fontsize=cfg["title_size"])
            if col == 0:
                ax.set_ylabel(IMAGE_ROWS[row], fontsize=cfg["row_label_size"])
            if row == 2 and note:
                ax.text(
                    0.5,
                    -0.04,
                    note,
                    transform=ax.transAxes,
                    ha="center",
                    va="top",
                    fontsize=cfg["legend_size"],
                )

    path = save(
        fig,
        out_dir,
        experiment,
        args.dpi,
        not args.no_pdf,
        tight=args.style != "paper",
        pdf_dpi=args.image_dpi,
    )
    pdf_path = os.path.join(out_dir, experiment + ".pdf")
    if not args.no_pdf and not args.no_compress and os.path.exists(pdf_path):
        compress_pdf_images(pdf_path, args.jpeg_quality)
    return path


# --------------------------------------------------------------------------
# Figure 2: audio waveforms
# --------------------------------------------------------------------------


def envelope(signal, columns):
    """Reduce a long waveform to a per-pixel min/max envelope.

    Drawing 308k samples as a vector path is both slow and enormous in a PDF,
    while at print size only ~700 pixel columns exist. Each column keeps the
    minimum and maximum of the samples that fall in it, so the drawn silhouette
    is the same as the full trace.
    """
    signal = np.asarray(signal, dtype=float)
    if signal.size <= 2 * columns:
        return np.arange(signal.size, dtype=float), signal
    edges = np.linspace(0, signal.size, columns + 1).astype(int)
    xs, ys = [], []
    for start, stop in zip(edges[:-1], edges[1:]):
        chunk = signal[start:stop]
        if chunk.size == 0:
            continue
        lo, hi = chunk.min(), chunk.max()
        centre = 0.5 * (start + stop)
        xs.extend((centre, centre))
        ys.extend((lo, hi) if chunk.argmin() < chunk.argmax() else (hi, lo))
    return np.asarray(xs), np.asarray(ys)


def plot_audio(data, out_dir, args):
    cfg = STYLES[args.style]
    methods = data["methods"]
    if not methods:
        print("No audio records; skipping the waveform figure.")
        return None
    truth = np.asarray(data["dataset"]["target_waveform"], dtype=float).flatten()
    zoom_len = min(args.zoom_samples, truth.size)
    if args.zoom == "loudest":
        # Centre the window on the highest-energy passage: the recording opens
        # with near-silence, where every method looks alike.
        power = np.convolve(truth**2, np.ones(zoom_len) / zoom_len, mode="valid")
        zoom_start = int(np.argmax(power))
    else:
        zoom_start = 0
    zoom_end = zoom_start + zoom_len
    zoom_title = (
        f"Samples {zoom_start}–{zoom_end}"
        if zoom_start
        else f"First {zoom_len} samples"
    )

    n_rows, n_cols = len(methods), 2
    width = 5.5 if args.style == "paper" else 10.0
    row_h = 0.52 if args.style == "paper" else 1.4
    height = n_rows * row_h + (0.45 if args.style == "paper" else 1.0)
    fig = Figure(figsize=(width, height), constrained_layout=True)
    # y is shared down a column, not across the figure: the zoom window can sit
    # in a passage orders of magnitude quieter than the full waveform's peak.
    axes = fig.subplots(n_rows, n_cols, squeeze=False, sharex="col", sharey="col")

    columns_px = int(round(width / n_cols * args.image_dpi))
    for row, (name, evaluation) in enumerate(zip(methods, data["evaluations"])):
        prediction = (
            np.asarray(evaluation["pred_values"], dtype=float).flatten()
            if evaluation is not None
            else np.full_like(truth, np.nan)
        )
        for col in range(n_cols):
            ax = axes[row][col]
            if col == 0:
                gx, gy = envelope(truth, columns_px)
                px, py = envelope(prediction, columns_px)
            else:
                gx = px = np.arange(zoom_start, zoom_end, dtype=float)
                gy = truth[zoom_start:zoom_end]
                py = prediction[zoom_start:zoom_end]
            ax.plot(gx, gy, color=GT_COLOR, linewidth=0.4)
            ax.plot(px, py, color=PRED_COLOR, linewidth=0.4, alpha=0.8)
            ax.set_xticks([])
            ax.set_yticks([])
            for spine in ax.spines.values():
                spine.set_linewidth(0.4)
            if row == 0:
                ax.set_title(
                    AUDIO_ROWS[col] if col == 0 else zoom_title,
                    fontsize=cfg["title_size"],
                )
            if col == 0:
                ax.set_ylabel(short_label(name), fontsize=cfg["row_label_size"])
            if col == n_cols - 1 and evaluation is not None:
                ax.text(
                    0.98,
                    0.06,
                    f"SNR={float(evaluation['SNR']):.1f} dB",
                    transform=ax.transAxes,
                    ha="right",
                    va="bottom",
                    fontsize=cfg["legend_size"],
                    bbox={
                        "facecolor": "white",
                        "edgecolor": "none",
                        "alpha": 0.75,
                        "pad": 1.0,
                    },
                )
    # A clipped y range keeps a diverged fit from flattening every other row;
    # only the full-waveform column is pinned, the zoom column autoscales.
    limit = float(np.nanmax(np.abs(truth))) * 1.6
    axes[0][0].set_ylim(-limit, limit)
    return save(
        fig,
        out_dir,
        "audio_waveforms",
        args.dpi,
        not args.no_pdf,
        tight=args.style != "paper",
    )


# --------------------------------------------------------------------------


def print_summary(experiment, label, data):
    print("=" * 78)
    print(f"{label}  [{experiment}]")
    print("=" * 78)
    rows = []
    for name, trial, evaluation in zip(
        data["methods"], data["trials"], data["evaluations"]
    ):
        rows.append(
            (
                name,
                float(trial["train_loss"]) if trial else np.nan,
                float(evaluation["mse_eval"]) if evaluation else np.nan,
                float(evaluation["SNR"]) if evaluation else np.nan,
                float(trial["training_time"]) if trial else np.nan,
            )
        )
    rows.sort(key=lambda r: (np.isnan(r[1]), r[1]))
    print(f"{'method':26s} {'train MSE':>11} {'eval MSE':>11} {'SNR (dB)':>9} {'time (s)':>9}")
    for name, train, ev, snr, seconds in rows:
        print(f"{name:26s} {train:11.6f} {ev:11.6f} {snr:9.2f} {seconds:9.1f}")
    print()


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__.split("\n")[0])
    parser.add_argument("--shelf", default=DEFAULT_SHELF)
    parser.add_argument("--run-id", default=None, help="default: newest run")
    parser.add_argument("--out-dir", default="results-cameraman-and-audio")
    parser.add_argument("--list-runs", action="store_true")
    parser.add_argument("--style", choices=("paper", "screen"), default="paper")
    parser.add_argument(
        "--figures", choices=("all", "images", "audio"), default="all"
    )
    parser.add_argument("--dpi", type=int, default=300)
    parser.add_argument("--no-pdf", action="store_true")
    parser.add_argument("--image-dpi", type=int, default=300)
    parser.add_argument("--jpeg-quality", type=int, default=80)
    parser.add_argument("--no-compress", action="store_true")
    parser.add_argument(
        "--zoom",
        choices=("start", "loudest"),
        default="start",
        help="which audio window the zoom column shows: the notebook's opening"
        " samples (default) or the highest-energy passage",
    )
    parser.add_argument("--zoom-samples", type=int, default=1000)
    parser.add_argument(
        "--autoscale-images",
        action="store_true",
        help="autoscale each panel's grey range as the notebook did, instead of"
        " a fixed [0, 1] that shows blow-ups as saturation",
    )
    args = parser.parse_args(argv)

    apply_style(args.style)
    with RunReader(args.shelf, args.run_id) as reader:
        if args.list_runs:
            for run in reader.runs:
                print(run)
            return 0
        metadata = reader.get("metadata", {}) or {}
        print(
            f"Run {reader.run_id}  status={metadata.get('status', '?')}  "
            f"{len(reader.keys)} records"
        )
        if args.figures in ("all", "images"):
            for experiment, label in IMAGE_EXPERIMENTS:
                data = load_experiment(reader, experiment)
                plot_image_grid(experiment, label, data, args.out_dir, args)
                print_summary(experiment, label, data)
        if args.figures in ("all", "audio"):
            data = load_experiment(reader, AUDIO_EXPERIMENT)
            plot_audio(data, args.out_dir, args)
            print_summary(AUDIO_EXPERIMENT, "Audio (gt_bach.wav)", data)
        if reader.missing:
            print(f"note: {reader.missing} record(s) unreadable", file=sys.stderr)
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/plot_mup_lr_sweep.py <==
#!/usr/bin/env python3
"""Recreate the mup-lr-sweep.ipynb figures from its shelf.

The notebook syncs every trial to a run-versioned shelf as it goes, so this
script can be pointed at a partially complete (or interrupted) run: whatever
trials are present are plotted and the rest are left as gaps.

Figures produced (same layout/styling as the notebook):
  1. omega_sweep_width{W}.{png,pdf}      -- Stage 1: time-averaged train MSE
     vs. first_omega_0, one curve per baseline init, dotted vline at the best
     omega_0 per baseline.
  2. mup_lr_transfer_train.{png,pdf}     -- Stage 2: grid of (scaling x init)
     panels, time-averaged train MSE vs. learning rate, one curve per width.

It also prints the "best learning rate per width / init / scaling" summary
that the notebook's final cell prints.

Usage:
    python plot_mup_lr_sweep.py                       # default shelf path
    python plot_mup_lr_sweep.py --shelf path/to/mup_lr_sweep.shelf
    python plot_mup_lr_sweep.py --list-runs           # show runs in the shelf
    python plot_mup_lr_sweep.py --run-id 20260910T120000Z --out-dir figs
    python plot_mup_lr_sweep.py --dpi 100 --no-pdf     # lighter on memory
    python plot_mup_lr_sweep.py --aggregate geometric --figures lr
    python plot_mup_lr_sweep.py --aggregate minimum --figures lr
    python plot_mup_lr_sweep.py --style screen         # oversized on-screen version

Only the standard library, numpy and matplotlib are needed -- no jax, equinox
or project modules, since the shelf holds plain dicts and numpy arrays.
"""

import argparse
import dbm
import os
import shelve
import sys

import matplotlib

matplotlib.use("Agg")
import numpy as np
from matplotlib.figure import Figure
from matplotlib.lines import Line2D
from matplotlib.ticker import FixedLocator

DEFAULT_SHELF = "/mnt/mup-lr-sweep/mup_lr_sweep.shelf"

COLORS_BASELINE = {
    "SIREN (SM20)": "#1f77b4",
    "SIREN (CVP26, σ_a=0)": "#ff7f0e",
    "SIREN (CVP26, σ_a=1)": "#2ca02c",
}
MARKERS_BASELINE = {
    "SIREN (SM20)": "o",
    "SIREN (CVP26, σ_a=0)": "s",
    "SIREN (CVP26, σ_a=1)": "^",
}
CMAPS = {
    "UP-MM": "Reds",
    "SIREN (SM20)": "Blues",
    "SIREN (CVP26, σ_a=0)": "Oranges",
    "SIREN (CVP26, σ_a=1)": "Greens",
}
FALLBACK_COLORS = ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b"]
FALLBACK_MARKERS = ["o", "s", "^", "D", "v", "P"]
FALLBACK_CMAPS = ["Reds", "Blues", "Oranges", "Greens", "Purples", "Greys"]


# --------------------------------------------------------------------------
# Shelf access
# --------------------------------------------------------------------------


def _db_type(path):
    """dbm's guess for `path`: a module name, "" if unrecognized, None if absent."""
    try:
        return dbm.whichdb(path)
    except Exception:
        return None


def resolve_shelf_path(path):
    """Accept the shelf basename, one of its backing files, or a directory.

    Different dbm backends name their files differently (gdbm writes the exact
    name, others append .db/.dat/.dir/.pag), and a shelf copied off the remote
    machine may arrive under any of them. Candidates are probed with
    `dbm.whichdb` so the one that is actually a database wins, rather than the
    first one that happens to exist.
    """
    if os.path.isdir(path):
        names = sorted(n for n in os.listdir(path) if "mup_lr_sweep.shelf" in n)
        if not names:
            raise SystemExit(f"No mup_lr_sweep.shelf* found in directory {path}")
        path = os.path.join(path, names[0])

    candidates = [path]
    for suffix in (".db", ".dat", ".dir", ".bak", ".pag"):
        if path.endswith(suffix):
            candidates.append(path[: -len(suffix)])

    for candidate in candidates:
        if _db_type(candidate):
            return candidate
    for candidate in candidates:
        if os.path.exists(candidate) or any(
            os.path.exists(candidate + s) for s in (".db", ".dat", ".dir", ".pag")
        ):
            return candidate
    raise SystemExit(
        f"Shelf not found: {path}\n"
        "(pass --shelf; the download may still be in progress)"
    )


def open_shelf(path):
    """Open the shelf read-only, with a readable error if it cannot be read."""
    try:
        return shelve.open(path, flag="r")
    except Exception as exc:
        try:
            # Some backends refuse flag="r" on a file written by another
            # process; flag="w" still never creates a new database.
            return shelve.open(path, flag="w")
        except Exception:
            pass
        kind = _db_type(path)
        hint = ""
        if kind == "":
            hint = (
                "\nThe file is not a recognized dbm database -- it may be a"
                " partial download, or written by a dbm backend this Python"
                " lacks (check `python -c 'import dbm; print(dbm.whichdb(PATH))'`"
                " on the machine that produced it)."
            )
        elif kind:
            hint = f"\nDetected backend {kind!r}; is that module available here?"
        raise SystemExit(f"Could not open shelf {path}: {exc}{hint}")


class ShelfReadError(Exception):
    """A record or key listing could not be read back from the shelf."""


def _keys(shelf):
    try:
        return list(shelf.keys())
    except Exception as exc:
        raise SystemExit(
            f"Could not list the shelf's keys: {exc}\n"
            "The database looks incomplete or corrupt -- if the download is"
            " still running, wait for it to finish and re-run."
        )


def _get(shelf, key, default=None):
    """Read one record, tolerating an unreadable/half-written entry."""
    try:
        return shelf[key]
    except KeyError:
        return default
    except Exception as exc:
        raise ShelfReadError(f"{key}: {exc}")


def list_runs(shelf):
    return sorted({k.split("/")[1] for k in _keys(shelf) if k.startswith("runs/")})


def pick_run(shelf, run_id):
    runs = list_runs(shelf)
    if not runs:
        raise SystemExit("Shelf contains no runs/* keys.")
    if run_id:
        if run_id not in runs:
            raise SystemExit(f"Run {run_id!r} not in shelf. Available: {runs}")
        return run_id
    latest = _get(shelf, "latest_run_id")
    if latest in runs:
        return latest
    return runs[-1]


def load_run(shelf, run_id):
    """Read one run's metadata, stage-1 and stage-2 records.

    Trials are the source of truth (they are synced after every training run);
    the stage summaries are only consulted for trials that are missing, which
    happens when a run is still in flight or was interrupted.
    """
    prefix = f"runs/{run_id}"
    keys = [k for k in _keys(shelf) if k.startswith(prefix + "/")]

    unreadable = []

    def read(key, default=None):
        try:
            return _get(shelf, key, default)
        except ShelfReadError as exc:
            unreadable.append(str(exc))
            return default

    metadata = read(f"{prefix}/metadata", {}) or {}

    stage1 = {}  # (method_index, omega_index) -> record
    stage2 = {}  # (width_index, method_index, scaling_index, lr_index) -> record
    for key in keys:
        parts = key[len(prefix) + 1 :].split("/")
        if parts[:2] == ["stage1", "trials"] and len(parts) == 4:
            rec = read(key)
            if rec is not None:
                stage1[(int(parts[2]), int(parts[3]))] = rec
        elif parts[:2] == ["stage2", "trials"] and len(parts) == 6:
            rec = read(key)
            if rec is not None:
                stage2[tuple(int(p) for p in parts[2:6])] = rec

    width_summaries = {}
    for key in keys:
        if "/stage2/width_summaries/" in key:
            rec = read(key)
            if rec is not None:
                width_summaries[int(key.rsplit("/", 1)[1])] = rec

    summaries = {
        "stage1": read(f"{prefix}/stage1/summary"),
        "stage2": read(f"{prefix}/stage2/summary"),
        "stage2_widths": width_summaries,
    }

    if unreadable:
        print(
            f"warning: skipped {len(unreadable)} unreadable record(s), e.g."
            f" {unreadable[0]}",
            file=sys.stderr,
        )
    return metadata, stage1, stage2, summaries


def _finite(value):
    value = float(value)
    return value if np.isfinite(value) else np.nan


def geometric_mean(trajectory):
    """Geometric mean exp(mean(log x)) of a per-epoch MSE trajectory.

    A trajectory that went non-finite (a diverged trial) yields NaN, matching
    how the arithmetic mean already reports divergence. Exact zeros are kept
    mathematically honest (the geometric mean is then 0) rather than floored.
    """
    x = np.asarray(trajectory, dtype=np.float64)
    if x.size == 0 or not np.all(np.isfinite(x)):
        return np.nan
    if np.any(x < 0):
        return np.nan
    if np.any(x == 0):
        return 0.0
    return float(np.exp(np.mean(np.log(x))))


def trajectory_minimum(trajectory):
    """Best MSE reached anywhere along a trajectory.

    Unlike the two means, a run that later diverged still reports the lowest
    loss it actually attained; only a trajectory with no finite value at all
    is NaN. Since every trajectory starts near the loss of the initialization,
    a run that blew up early reports roughly that, which is far above what a
    converged run reaches.
    """
    x = np.asarray(trajectory, dtype=np.float64)
    finite = x[np.isfinite(x)]
    return float(finite.min()) if finite.size else np.nan


def trial_metric(rec, aggregate):
    """Reduce one trial record to the scalar being plotted.

    "arithmetic" reuses the mean the notebook already stored; "geometric" and
    "minimum" are recomputed here from the record's full `epoch_mse`
    trajectory, which is why they are only available for trials (the shelf's
    stage summaries carry arithmetic means only).
    """
    if aggregate in ("geometric", "minimum"):
        trajectory = rec.get("epoch_mse")
        if trajectory is None:
            return np.nan
        reduce = geometric_mean if aggregate == "geometric" else trajectory_minimum
        return reduce(trajectory)
    return _finite(rec["time_averaged_mse"])


METRIC_LABELS = {
    "arithmetic": "Time-averaged train MSE",
    "geometric": "Geometric-mean train MSE",
    "minimum": "Minimum train MSE",
}
METRIC_TITLES = {
    "arithmetic": "time-averaged train loss",
    "geometric": "geometric-mean train loss",
    "minimum": "minimum train loss",
}
METRIC_SUFFIXES = {"arithmetic": "", "geometric": "_geomean", "minimum": "_min"}


# --------------------------------------------------------------------------
# Figure geometry
# --------------------------------------------------------------------------
#
# "paper" targets a full-width figure in iclr2027_conference.sty: \textwidth
# is 5.5in and \textheight 9.0in, with a 10pt body (\small 9pt, \scriptsize
# 7pt, \tiny 6pt). The figure is authored at its final printed size, so
# \includegraphics[width=\textwidth]{...} applies no scaling and every point
# size below is the size that actually prints. All text is kept at 6.5pt or
# larger, i.e. at or above \tiny, and the grid is 4.6in tall so the figure
# plus caption takes a little over half of a page.
#
# "screen" is the original oversized layout (24x15in, 8-12pt text), which is
# fine on a monitor but prints at ~1.8pt when scaled down to \textwidth.
STYLES = {
    "paper": {
        "lr_figsize": (5.5, 5.7),
        "omega_figsize": (5.5, 3.0),
        "title_size": 8,
        "label_size": 8,
        "row_label_size": 7,
        "legend_size": 6.5,
        "tick_size": 6.5,
        "line_width": 0.9,
        "marker_size": 1.5,
        "omega_marker_size": 2.5,
        "star_size": 6.0,
        "star_edge": 0.5,
        "legend_scope": "figure",
        "x_tick_step": 6,
    },
    "screen": {
        "lr_figsize": None,  # 5in x 4in per panel
        "omega_figsize": (7, 5),
        "title_size": 13,
        "label_size": 12,
        "row_label_size": 12,
        "legend_size": 8,
        "tick_size": None,  # matplotlib default
        "line_width": 2.0,
        "marker_size": 3.0,
        "omega_marker_size": 4.0,
        "star_size": 14.0,
        "star_edge": 0.8,
        "legend_scope": "column",
        "x_tick_step": 3,
    },
}


def apply_style(style):
    """Set the rc parameters shared by both figures."""
    cfg = STYLES[style]
    rc = {
        "axes.linewidth": 0.6 if style == "paper" else 0.8,
        "xtick.major.width": 0.6 if style == "paper" else 0.8,
        "ytick.major.width": 0.6 if style == "paper" else 0.8,
        "xtick.major.size": 2.0 if style == "paper" else 3.5,
        "ytick.major.size": 2.0 if style == "paper" else 3.5,
        "xtick.minor.size": 1.0 if style == "paper" else 2.0,
        "ytick.minor.size": 1.0 if style == "paper" else 2.0,
        "legend.frameon": True,
        "legend.framealpha": 0.85,
        "legend.borderpad": 0.3,
        "legend.labelspacing": 0.3,
        "legend.handlelength": 1.4,
        "legend.handletextpad": 0.5,
        "legend.columnspacing": 1.0,
        "savefig.transparent": False,
    }
    if cfg["tick_size"] is not None:
        rc["xtick.labelsize"] = cfg["tick_size"]
        rc["ytick.labelsize"] = cfg["tick_size"]
    matplotlib.rcParams.update(rc)
    return cfg
def wrap_row_label(name):
    """Break a long init name so it fits a row's height when rotated.

    "SIREN (CVP26, sigma_a=0)" is taller than one row at 7pt if set on a
    single line, so the parenthesised part moves to a second line.
    """
    head, sep, tail = name.partition(" (")
    return f"{head}\n({tail}" if sep else name


def thin_lr_ticks(ax, lr_values, step):
    """Keep every `step`-th power-of-two tick.

    At full-width size the default one-tick-per-3-exponents labelling collides
    with itself, so only exponents that are multiples of `step` are labelled.
    The axes are shared, so setting this on one panel sets it on all of them.
    """
    exponents = [int(round(np.log2(v))) for v in lr_values if v and np.isfinite(v)]
    if not exponents:
        return
    kept = [e for e in exponents if e % step == 0] or exponents
    ax.xaxis.set_major_locator(FixedLocator([2.0**e for e in kept]))
    ax.xaxis.set_minor_locator(FixedLocator([]))


def mark_minimum(ax, xs, ys, color, size=14, label=None, edge=0.8):
    """Star the minimum of one swept curve.

    Returns the (x, y) it marked, or None for an all-NaN curve (a sweep whose
    trials are all missing or diverged has no minimum to show).
    """
    ys = np.asarray(ys, dtype=float)
    if ys.size == 0 or np.all(np.isnan(ys)):
        return None
    best = int(np.nanargmin(ys))
    ax.plot(
        np.asarray(xs, dtype=float)[best],
        ys[best],
        marker="*",
        markersize=size,
        markerfacecolor=color,
        markeredgecolor="white",
        markeredgewidth=edge,
        linestyle="none",
        zorder=5,
        label=label,
    )
    return float(np.asarray(xs, dtype=float)[best]), float(ys[best])


# --------------------------------------------------------------------------
# Stage 1: omega_0 sweep
# --------------------------------------------------------------------------


def assemble_stage1(metadata, stage1, summaries, aggregate="arithmetic"):
    """Return (omega_values, {method: mse array}, {method: best omega})."""
    omega_values = np.asarray(metadata.get("omega_values", []), dtype=float)

    methods = {}  # method_index -> name
    for (mi, _), rec in stage1.items():
        methods[mi] = rec.get("method", f"method {mi}")
    if not methods:
        for i, name in enumerate(metadata.get("stage1_methods", [])):
            methods[i] = name

    n_omega = len(omega_values)
    if not n_omega and stage1:
        n_omega = max(oi for _, oi in stage1) + 1
        omega_values = np.array(
            [
                next(
                    (
                        rec["first_omega_0"]
                        for (mi, oi), rec in stage1.items()
                        if oi == j
                    ),
                    np.nan,
                )
                for j in range(n_omega)
            ]
        )

    curves, best_omega = {}, {}
    for mi in sorted(methods):
        name = methods[mi]
        mses = np.full(n_omega, np.nan)
        for oi in range(n_omega):
            rec = stage1.get((mi, oi))
            if rec is not None:
                mses[oi] = trial_metric(rec, aggregate)
        curves[name] = mses

    # Fill gaps from the stage-1 summary, if the run got far enough to write
    # it. The summary only holds arithmetic means, so it cannot stand in for a
    # missing trial when a different aggregate is requested.
    summary = summaries.get("stage1") or {}
    fallback = (summary.get("time_averaged_mse") or {}) if aggregate == "arithmetic" else {}
    for name, values in fallback.items():
        values = np.asarray(values, dtype=float)
        if name not in curves:
            curves[name] = values
        else:
            gaps = np.isnan(curves[name])
            n = min(len(values), len(curves[name]))
            curves[name][:n][gaps[:n]] = values[:n][gaps[:n]]

    summary_best = summary.get("best_omega") or metadata.get("best_omega") or {}
    for name, mses in curves.items():
        if np.all(np.isnan(mses)) or len(omega_values) != len(mses):
            best_omega[name] = summary_best.get(name)
        else:
            best_omega[name] = float(omega_values[int(np.nanargmin(mses))])

    return omega_values, curves, best_omega


def plot_omega_sweep(
    omega_values,
    curves,
    best_omega,
    width,
    out_dir,
    dpi=300,
    write_pdf=True,
    aggregate="arithmetic",
    style="paper",
):
    cfg = STYLES[style]
    fig = Figure(figsize=cfg["omega_figsize"], constrained_layout=True)
    ax = fig.subplots(1, 1)
    for i, (name, mses) in enumerate(curves.items()):
        color = COLORS_BASELINE.get(name, FALLBACK_COLORS[i % len(FALLBACK_COLORS)])
        marker = MARKERS_BASELINE.get(name, FALLBACK_MARKERS[i % len(FALLBACK_MARKERS)])
        ax.plot(
            omega_values,
            mses,
            color=color,
            marker=marker,
            markersize=cfg["omega_marker_size"],
            linewidth=cfg["line_width"],
            label=name,
        )
        mark_minimum(
            ax,
            omega_values,
            mses,
            color,
            cfg["star_size"] * 1.6,
            edge=cfg["star_edge"],
        )
        if best_omega.get(name) is not None:
            ax.axvline(
                best_omega[name], color=color, linestyle=":", linewidth=0.8
            )
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlabel("first_omega_0", fontsize=cfg["label_size"])
    ax.set_ylabel(METRIC_LABELS[aggregate], fontsize=cfg["label_size"])
    ax.set_title(
        f"Camera (grayscale) — first_omega_0 sweep at width={width}",
        fontsize=cfg["title_size"],
    )
    ax.legend(fontsize=cfg["legend_size"])
    name = f"omega_sweep_width{width}{METRIC_SUFFIXES[aggregate]}"
    return save(fig, out_dir, name, dpi, write_pdf, tight=style != "paper")


# --------------------------------------------------------------------------
# Stage 2: LR sweep across widths
# --------------------------------------------------------------------------


def assemble_stage2(metadata, stage2, summaries, aggregate="arithmetic"):
    """Return (widths, init_names, scalings, lr_values, lr_exponents, results).

    `results` is {width: {init: {scaling: np.array over LRs}}}.
    """
    widths = list(metadata.get("widths", []))
    lr_values = list(np.asarray(metadata.get("lr_values", []), dtype=float))
    lr_exponents = list(metadata.get("lr_exponents", []))
    init_names = list(metadata.get("stage2_methods", []))
    scalings = list(metadata.get("scalings", []))

    # Recover any axis the metadata is missing (older/partial run) from trials.
    widths_by_index, inits_by_index, scalings_by_index = {}, {}, {}
    lrs_by_index, exps_by_index = {}, {}
    for (wi, mi, si, li), rec in stage2.items():
        widths_by_index[wi] = rec.get("width", wi)
        inits_by_index[mi] = rec.get("method", f"method {mi}")
        scalings_by_index[si] = rec.get("scaling", f"scaling {si}")
        lrs_by_index[li] = rec.get("learning_rate")
        exps_by_index[li] = rec.get("lr_exponent")

    if not widths:
        widths = [widths_by_index[i] for i in sorted(widths_by_index)]
    if not init_names:
        init_names = [inits_by_index[i] for i in sorted(inits_by_index)]
    if not scalings:
        scalings = [scalings_by_index[i] for i in sorted(scalings_by_index)]
    if not lr_values:
        n_lr = (max(lrs_by_index) + 1) if lrs_by_index else 0
        lr_values = [lrs_by_index.get(i, np.nan) for i in range(n_lr)]
        lr_exponents = [exps_by_index.get(i) for i in range(n_lr)]
    if not lr_exponents:
        lr_exponents = [
            int(round(np.log2(v))) if v and np.isfinite(v) else None for v in lr_values
        ]

    n_lr = len(lr_values)
    results = {
        w: {name: {s: np.full(n_lr, np.nan) for s in scalings} for name in init_names}
        for w in widths
    }

    for (wi, mi, si, li), rec in stage2.items():
        if wi >= len(widths) or mi >= len(init_names) or si >= len(scalings):
            continue
        if li >= n_lr:
            continue
        w, name, scaling = widths[wi], init_names[mi], scalings[si]
        results[w][name][scaling][li] = trial_metric(rec, aggregate)

    # Fill gaps from the per-width summaries, then the whole-run summary --
    # only for the arithmetic mean, which is the aggregate they store.
    if aggregate == "arithmetic":
        fallbacks = [
            (summaries.get("stage2_widths") or {})
            .get(wi, {})
            .get("time_averaged_mse", {})
            for wi in range(len(widths))
        ]
        whole = (summaries.get("stage2") or {}).get("time_averaged_mse") or {}
    else:
        fallbacks = [{} for _ in widths]
        whole = {}
    for wi, w in enumerate(widths):
        for source in (fallbacks[wi], whole.get(w, {})):
            for name, per_scaling in (source or {}).items():
                if name not in results[w]:
                    continue
                for scaling, values in per_scaling.items():
                    if scaling not in results[w][name]:
                        continue
                    values = np.asarray(values, dtype=float)
                    target = results[w][name][scaling]
                    n = min(len(values), len(target))
                    gaps = np.isnan(target[:n])
                    target[:n][gaps] = values[:n][gaps]

    return widths, init_names, scalings, lr_values, lr_exponents, results


def plot_lr_transfer(
    widths,
    init_names,
    scalings,
    lr_values,
    results,
    out_dir,
    dpi=300,
    write_pdf=True,
    aggregate="arithmetic",
    style="paper",
):
    cfg = STYLES[style]
    # Transposed layout: the three scalings are the columns (short titles that
    # fit a narrow panel) and the initializations are the rows, so each panel
    # gets a third of the text width rather than a quarter.
    n_rows, n_cols = len(init_names), len(scalings)
    figsize = cfg["lr_figsize"] or (5 * n_cols, 4 * n_rows)
    fig = Figure(figsize=figsize, constrained_layout=True)
    # Shared axes so every panel is read on one common scale; the tick labels
    # of the inner panels are then hidden by matplotlib, and the axis labels
    # are drawn once per figure below.
    axes = fig.subplots(n_rows, n_cols, squeeze=False, sharex=True, sharey=True)
    n_widths = len(widths)

    for row, name in enumerate(init_names):
        cmap = matplotlib.colormaps[
            CMAPS.get(name, FALLBACK_CMAPS[row % len(FALLBACK_CMAPS)])
        ]
        for col, (ax, scaling) in enumerate(zip(axes[row], scalings)):
            for wi, width in enumerate(widths):
                shade = 0.35 + 0.55 * wi / max(n_widths - 1, 1)
                mses = results[width][name][scaling]
                ax.plot(
                    lr_values,
                    mses,
                    color=cmap(shade),
                    linewidth=cfg["line_width"],
                    marker="o",
                    markersize=cfg["marker_size"],
                    label=f"width={width}",
                )
                mark_minimum(
                    ax,
                    lr_values,
                    mses,
                    cmap(shade),
                    cfg["star_size"],
                    edge=cfg["star_edge"],
                )
            if row == 0 and cfg["legend_scope"] == "column":
                # One proxy entry so the stars are explained without repeating
                # an entry per width.
                ax.plot(
                    [],
                    [],
                    marker="*",
                    markersize=cfg["star_size"] * 0.9,
                    markerfacecolor="0.45",
                    markeredgecolor="white",
                    markeredgewidth=cfg["star_edge"],
                    linestyle="none",
                    label="best LR",
                )
                ax.legend(fontsize=cfg["legend_size"])
            ax.set_xscale("log", base=2)
            ax.set_yscale("log")
            # The scaling titles the column once, on the top row; the row's
            # initialization labels the left edge, in place of a shared
            # y-axis label (the metric belongs in the caption).
            if row == 0:
                ax.set_title(scaling, fontsize=cfg["title_size"])
            if col == 0:
                ax.set_ylabel(wrap_row_label(name), fontsize=cfg["row_label_size"])

    thin_lr_ticks(axes[0][0], lr_values, cfg["x_tick_step"])

    if cfg["legend_scope"] == "figure":
        # One legend for the whole grid: shade encodes width identically in
        # every panel (hue only distinguishes the rows), so neutral-grey
        # swatches describe all panels at once. It sits above the column
        # titles, clear of the shared x label at the bottom.
        greys = matplotlib.colormaps["Greys"]
        handles = [
            Line2D(
                [],
                [],
                color=greys(0.35 + 0.55 * wi / max(n_widths - 1, 1)),
                linewidth=cfg["line_width"],
                marker="o",
                markersize=cfg["marker_size"],
                label=f"{width}",
            )
            for wi, width in enumerate(widths)
        ]
        handles.append(
            Line2D(
                [],
                [],
                marker="*",
                markersize=cfg["star_size"] * 0.9,
                markerfacecolor="0.45",
                markeredgecolor="white",
                markeredgewidth=cfg["star_edge"],
                linestyle="none",
                label="best LR",
            )
        )
        fig.legend(
            handles=handles,
            loc="outside upper center",
            ncol=len(handles),
            fontsize=cfg["legend_size"],
            title="width",
            title_fontsize=cfg["legend_size"],
            borderaxespad=0.2,
        )

    # Axes are shared, so the x axis is labelled once for the whole grid.
    fig.supxlabel("Learning rate", fontsize=cfg["label_size"])
    name = "mup_lr_transfer_train" + METRIC_SUFFIXES[aggregate]
    return save(fig, out_dir, name, dpi, write_pdf, tight=style != "paper")


def print_summary(
    widths, init_names, scalings, lr_values, lr_exponents, results, aggregate="arithmetic"
):
    print("=" * 90)
    print("SUMMARY: Best learning rate per width per initialization per scaling")
    print(f"         (ranked by {METRIC_TITLES[aggregate]})")
    print("=" * 90)
    for name in init_names:
        for scaling in scalings:
            print(f"\n{name} [{scaling}]:")
            for width in widths:
                mses = np.asarray(results[width][name][scaling], dtype=float)
                if np.all(np.isnan(mses)):
                    print(f"  width={width:4d}  no finite trials (missing or diverged)")
                    continue
                best = int(np.nanargmin(mses))
                exponent = lr_exponents[best]
                exp_str = f"2^{exponent:+3d}=" if exponent is not None else ""
                n_missing = int(np.sum(np.isnan(mses)))
                note = f"   [{n_missing}/{len(mses)} LRs missing/NaN]" if n_missing else ""
                print(
                    f"  width={width:4d}  best lr={exp_str}{lr_values[best]:.4g}"
                    f"  MSE={mses[best]:.6f}{note}"
                )
    print("\n" + "=" * 90)


# --------------------------------------------------------------------------


def save(fig, out_dir, name, dpi=300, write_pdf=True, tight=True, pdf_dpi=None):
    """Write the figure as PNG (and PDF unless disabled).

    The Stage-2 grid is 6in x 5in per panel, so at the notebook's dpi=300 the
    rasterized buffer is several hundred MB. `--dpi` / `--no-pdf` exist to keep
    it renderable on a memory-constrained machine.
    """
    os.makedirs(out_dir, exist_ok=True)
    # `tight` trims to the drawn content, which pads the canvas past figsize;
    # for the paper style the file must keep its exact authored size so that
    # \includegraphics[width=\textwidth] scales it by exactly 1.0 and the
    # point sizes below print as specified. constrained_layout already fits
    # the margins, so nothing is clipped.
    bbox = "tight" if tight else None
    png = os.path.join(out_dir, name + ".png")
    fig.savefig(png, dpi=dpi, bbox_inches=bbox)
    written = [png]
    if write_pdf:
        pdf = os.path.join(out_dir, name + ".pdf")
        # A PDF keeps vector artists resolution-independent, but any rasterized
        # artist (an imshow, say) is rendered at the figure's dpi -- 100 by
        # default, which is far too coarse for print. `pdf_dpi` raises it.
        fig.savefig(pdf, bbox_inches=bbox, **({"dpi": pdf_dpi} if pdf_dpi else {}))
        written.append(pdf)
    print("Saved " + " and ".join(written))
    return png


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__.split("\n")[0])
    parser.add_argument("--shelf", default=DEFAULT_SHELF, help="shelf path or its dir")
    parser.add_argument("--run-id", default=None, help="default: latest_run_id")
    parser.add_argument("--out-dir", default=None, help="default: shelf directory")
    parser.add_argument("--list-runs", action="store_true")
    parser.add_argument(
        "--dpi",
        type=int,
        default=300,
        help="PNG resolution (default 300, as in the notebook); lower it if the"
        " large Stage-2 grid exhausts memory",
    )
    parser.add_argument(
        "--no-pdf", action="store_true", help="write only PNGs, not PDFs"
    )
    parser.add_argument(
        "--aggregate",
        choices=("arithmetic", "geometric", "minimum"),
        default="arithmetic",
        help="how to reduce each trial's per-epoch MSE trajectory to one"
        " number: the notebook's arithmetic mean (default), the geometric mean"
        " exp(mean(log MSE)), or the minimum loss reached along the"
        " trajectory. The latter two are recomputed from the stored"
        " trajectories and get a _geomean / _min filename suffix.",
    )
    parser.add_argument(
        "--style",
        choices=("paper", "screen"),
        default="paper",
        help="figure geometry and font sizes: 'paper' (default) authors the"
        " figure at its final printed size for a full-width ICLR figure"
        " (5.5in wide, text at 6.5-8pt); 'screen' is the notebook's oversized"
        " 24x15in layout.",
    )
    parser.add_argument(
        "--figures",
        choices=("both", "omega", "lr"),
        default="both",
        help="which figures to write (default: both)",
    )
    args = parser.parse_args(argv)

    apply_style(args.style)
    path = resolve_shelf_path(args.shelf)
    with open_shelf(path) as shelf:
        if args.list_runs:
            runs = list_runs(shelf)
            if not runs:
                print(f"No runs/* keys in {path} (is the download complete?)")
                return 1
            for run in runs:
                meta = _get(shelf, f"runs/{run}/metadata", {}) or {}
                marker = " (latest)" if _get(shelf, "latest_run_id") == run else ""
                print(f"{run}{marker}  status={meta.get('status', '?')}")
            return 0

        run_id = pick_run(shelf, args.run_id)
        metadata, stage1, stage2, summaries = load_run(shelf, run_id)

    out_dir = args.out_dir or os.path.dirname(os.path.abspath(path))
    print(
        f"Run {run_id}  status={metadata.get('status', '?')}  "
        f"stage1 trials={len(stage1)}  stage2 trials={len(stage2)}"
    )

    if args.figures in ("both", "omega") and (stage1 or summaries.get("stage1")):
        omega_values, curves, best_omega = assemble_stage1(
            metadata, stage1, summaries, args.aggregate
        )
        width = metadata.get("omega_sweep_width", "?")
        plot_omega_sweep(
            omega_values,
            curves,
            best_omega,
            width,
            out_dir,
            args.dpi,
            not args.no_pdf,
            args.aggregate,
            args.style,
        )
        print(f"\nBest first_omega_0 per baseline (width={width}):")
        for name, omega in best_omega.items():
            print(f"  {name:30s}  omega_0={omega if omega is None else f'{omega:7.2f}'}")
    elif args.figures in ("both", "omega"):
        print("No Stage-1 records yet; skipping the omega_0 figure.")

    if args.figures in ("both", "lr") and (
        stage2 or summaries.get("stage2") or summaries.get("stage2_widths")
    ):
        widths, inits, scalings, lr_values, lr_exponents, results = assemble_stage2(
            metadata, stage2, summaries, args.aggregate
        )
        print()
        plot_lr_transfer(
            widths,
            inits,
            scalings,
            lr_values,
            results,
            out_dir,
            args.dpi,
            not args.no_pdf,
            args.aggregate,
            args.style,
        )
        print()
        print_summary(
            widths, inits, scalings, lr_values, lr_exponents, results, args.aggregate
        )
    elif args.figures in ("both", "lr"):
        print("No Stage-2 records yet; skipping the LR-transfer figure.")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/plot_omega_sweep.py <==
#!/usr/bin/env python3
"""Recreate the omega-sweep.ipynb figures from its shelf.

Two figures, both styled and sized like the mup-lr-sweep ones (see
`plot_mup_lr_sweep.py`, whose style table and helpers this reuses):

  1. omega_sweep_curves.{png,pdf}      -- test MSE vs. first_omega_0, one panel
     per image, one row per modality (grayscale / RGB / CIELAB). Each panel
     holds the three baseline sweeps, a star at each sweep's minimum, and a
     dashed line for the self-tuning UP-MM reference.
  2. omega_sweep_best_{modality}.{png,pdf} -- the best-omega_0 comparison: one
     row per image, columns of ground truth, UP-MM and each baseline at its
     own best omega_0.

The comparison figures are mostly pixels, so their PDFs are post-processed to
re-encode every embedded raster as JPEG (`--jpeg-quality`, default 80), and the
images are downsampled to the resolution they are actually printed at
(`--image-dpi`, default 300) before being drawn. Together those two steps are
what keep an image-heavy PDF small; pass `--no-compress` to skip the JPEG step
and keep the lossless (much larger) rasters.

Usage:
    python plot_omega_sweep.py --shelf omega_sweep.shelf --out-dir results-omega-sweep
    python plot_omega_sweep.py --list-runs
    python plot_omega_sweep.py --figures curves          # skip the image grids
    python plot_omega_sweep.py --jpeg-quality 60 --image-dpi 200
"""

import argparse
import io
import os
import sys

import matplotlib

matplotlib.use("Agg")
import numpy as np
from matplotlib.figure import Figure
from matplotlib.ticker import (
    FixedLocator,
    LogFormatterSciNotation,
    LogLocator,
    NullFormatter,
    NullLocator,
)

from plot_mup_lr_sweep import (
    COLORS_BASELINE,
    FALLBACK_COLORS,
    FALLBACK_MARKERS,
    MARKERS_BASELINE,
    STYLES,
    apply_style,
    mark_minimum,
    open_shelf,
    resolve_shelf_path,
    save,
    wrap_row_label,
)

DEFAULT_SHELF = "omega_sweep.shelf"
MODALITIES = [
    ("grayscale", "Grayscale"),
    ("rgb", "RGB"),
    ("cielab", "CIELAB"),
]
UPMM_NAME = "UniformPhase-MM"
UPMM_COLOR = "#d62728"
# Paper-style geometry for the two figures here; the curve grid is one row per
# modality, the comparison grid one row per image.
# Panels are 16:9 landscape: the sweeps are wide, shallow curves, so a flat
# panel spends the page where the data varies and keeps the figure short.
CURVES_PANEL_ASPECT = 9 / 16
CURVES_WIDTH = {"paper": 5.5, "screen": 7 * 4}


# --------------------------------------------------------------------------
# Shelf access
# --------------------------------------------------------------------------


class RunReader:
    """Key listing plus value lookup on one run of the shelf.

    Listing a gdbm database walks its hash directory, and on a damaged file
    (a truncated download, say) that traversal leaves the handle unable to
    look anything up afterwards -- every later fetch raises KeyError even for
    keys the traversal just returned. Listing and fetching therefore use
    separate handles, and a failed fetch reopens once before giving up, so a
    partial shelf still yields whatever records it does hold.
    """

    def __init__(self, path, run_id=None):
        self.path = path
        with open_shelf(path) as shelf:
            keys = list(shelf.keys())
        self.runs = sorted({k.split("/")[1] for k in keys if k.startswith("runs/")})
        if not self.runs:
            raise SystemExit(f"No runs/* keys in {path} (is the download complete?)")
        if run_id and run_id not in self.runs:
            raise SystemExit(f"Run {run_id!r} not in shelf. Available: {self.runs}")
        self.run_id = run_id or self.runs[-1]
        self.prefix = f"runs/{self.run_id}"
        self.keys = [k for k in keys if k.startswith(self.prefix + "/")]
        self._shelf = open_shelf(path)
        self.missing = 0

    def get(self, key, default=None):
        full = f"{self.prefix}/{key}"
        for attempt in (0, 1):
            try:
                return self._shelf[full]
            except KeyError:
                if attempt == 0:
                    # Reopen once: see the traversal note above.
                    self._shelf.close()
                    self._shelf = open_shelf(self.path)
                    continue
                self.missing += 1
                return default
            except Exception:
                self.missing += 1
                return default
        return default

    def has(self, key):
        return f"{self.prefix}/{key}" in self.keys

    def close(self):
        self._shelf.close()

    def __enter__(self):
        return self

    def __exit__(self, *exc):
        self.close()


# --------------------------------------------------------------------------
# Data assembly
# --------------------------------------------------------------------------


def baseline_names(metadata):
    methods = list(metadata.get("methods", []))
    return [m for m in methods if m != UPMM_NAME] or list(COLORS_BASELINE)


def load_modality(reader, modality, metadata):
    """Return the per-image sweep results for one modality.

    Prefers the notebook's `results/{modality}/{index}` summaries and falls
    back to rebuilding the curves from the individual trial records, so a run
    that was interrupted before writing a summary still plots.
    """
    names = baseline_names(metadata)
    omega_values = np.asarray(metadata.get("omega_values", []), dtype=float)
    image_names = list((metadata.get("images") or {}).get(modality, []))

    indices = sorted(
        {
            int(k.split("/")[-1])
            for k in reader.keys
            if f"/results/{modality}/" in k and k.split("/")[-1].isdigit()
        }
        | {
            int(k.split(f"/images/{modality}/")[1].split("/")[0])
            for k in reader.keys
            if f"/images/{modality}/" in k
        }
    )
    if not indices:
        indices = list(range(len(image_names)))

    results = []
    for index in indices:
        res = reader.get(f"results/{modality}/{index:02d}")
        if res is None:
            res = rebuild_result(reader, modality, index, names, omega_values)
        if res is None:
            continue
        res = dict(res)
        res.setdefault(
            "img_name",
            image_names[index] if index < len(image_names) else f"image {index}",
        )
        res["image_index"] = index
        results.append(res)
    return results


def rebuild_result(reader, modality, index, names, omega_values):
    """Rebuild one image's sweep curves from its trial records."""
    upmm = reader.get(f"trials/{modality}/{index:02d}/upmm")
    n_omega = len(omega_values)
    curves, best_omega, best_mse = {}, {}, {}
    any_trial = False
    for b, name in enumerate(names):
        mses = np.full(n_omega, np.nan)
        for i in range(n_omega):
            rec = reader.get(f"trials/{modality}/{index:02d}/baselines/{b:02d}/{i:03d}")
            if rec is not None:
                mses[i] = float(rec["test_mse"])
                any_trial = True
        curves[name] = mses
        if not np.all(np.isnan(mses)):
            best = int(np.nanargmin(mses))
            best_omega[name] = float(omega_values[best])
            best_mse[name] = float(mses[best])
    if not any_trial and upmm is None:
        return None
    return {
        "img_name": (upmm or {}).get("image_name", f"image {index}"),
        "upmm_mse": float(upmm["test_mse"]) if upmm else np.nan,
        "baseline_results": curves,
        "omega_values": omega_values,
        "best_omega": best_omega,
        "best_mse": best_mse,
    }


# --------------------------------------------------------------------------
# Figure 1: the omega_0 sweep curves
# --------------------------------------------------------------------------


def plot_curves(per_modality, metadata, out_dir, style, dpi, write_pdf):
    cfg = STYLES[style]
    rows = [(key, label) for key, label in MODALITIES if per_modality.get(key)]
    if not rows:
        print("No sweep results found; skipping the curve figure.")
        return None
    n_cols = max(len(per_modality[key]) for key, _ in rows)
    width = CURVES_WIDTH[style] if style == "paper" else 7 * n_cols
    # No y tick labels, so a panel needs room only for itself; the width freed
    # up goes into the curves.
    cell_w = (width - (0.45 if style == "paper" else 1.0)) / n_cols
    overhead = 0.85 if style == "paper" else 2.0
    height = len(rows) * (cell_w * CURVES_PANEL_ASPECT) + overhead
    fig = Figure(figsize=(width, height), constrained_layout=True)
    # x is shared so the sweep grid is read once along the bottom; y is not,
    # because every panel's error sits on its own scale.
    axes = fig.subplots(len(rows), n_cols, squeeze=False, sharex=True)

    names = baseline_names(metadata)
    for row, (key, label) in enumerate(rows):
        results = per_modality[key]
        for col in range(n_cols):
            ax = axes[row][col]
            if col >= len(results):
                ax.set_axis_off()
                continue
            res = results[col]
            omegas = np.asarray(res["omega_values"], dtype=float)
            for i, name in enumerate(names):
                mses = np.asarray(
                    res["baseline_results"].get(name, []), dtype=float
                )
                if mses.size == 0:
                    continue
                color = COLORS_BASELINE.get(
                    name, FALLBACK_COLORS[i % len(FALLBACK_COLORS)]
                )
                marker = MARKERS_BASELINE.get(
                    name, FALLBACK_MARKERS[i % len(FALLBACK_MARKERS)]
                )
                ax.plot(
                    omegas,
                    mses,
                    color=color,
                    marker=marker,
                    markersize=cfg["marker_size"],
                    linewidth=cfg["line_width"],
                    label=name,
                )
                mark_minimum(
                    ax, omegas, mses, color, cfg["star_size"], edge=cfg["star_edge"]
                )
            if np.isfinite(res.get("upmm_mse", np.nan)):
                ax.axhline(
                    res["upmm_mse"],
                    color=UPMM_COLOR,
                    linestyle="--",
                    linewidth=cfg["line_width"],
                    label=UPMM_NAME,
                )
            ax.set_xscale("log")
            ax.set_yscale("log")
            # Pin the drawn box to 16:9 regardless of how much room the tick
            # labels take, so every panel is the same shape.
            ax.set_box_aspect(CURVES_PANEL_ASPECT)
            ax.set_title(res["img_name"], fontsize=cfg["title_size"])
            # Decade tick marks without labels: at this panel height the
            # numerals cost more width than the magnitudes are worth, and the
            # absolute values are tabulated in the appendix. What the panel has
            # to show is the shape of each sweep and where it sits relative to
            # the uniform-phase MM line.
            ax.yaxis.set_major_locator(LogLocator(base=10.0))
            ax.yaxis.set_minor_locator(
                LogLocator(base=10.0, subs=(2.0, 5.0), numticks=20)
            )
            ax.yaxis.set_major_formatter(NullFormatter())
            ax.yaxis.set_minor_formatter(NullFormatter())
            ax.tick_params(axis="y", labelleft=False)
            # The omega grid spans four decades, so label whole decades there.
            compact_log_ticks(ax, "x", max_ticks=3, subs=(1.0,))
            if col == 0:
                ax.set_ylabel(wrap_row_label(label), fontsize=cfg["row_label_size"])

    handles, labels = axes[0][0].get_legend_handles_labels()
    seen, uniq = set(), []
    for handle, lab in zip(handles, labels):
        if lab not in seen:
            seen.add(lab)
            uniq.append((handle, lab))
    fig.legend(
        [h for h, _ in uniq],
        [lab for _, lab in uniq],
        loc="outside upper center",
        ncol=len(uniq),
        fontsize=cfg["legend_size"],
        borderaxespad=0.2,
    )
    fig.supxlabel("first_omega_0", fontsize=cfg["label_size"])
    return save(
        fig, out_dir, "omega_sweep_curves", dpi, write_pdf, tight=style != "paper"
    )


# --------------------------------------------------------------------------
# Figure 2: best-omega_0 image comparison
# --------------------------------------------------------------------------


def compact_log_ticks(ax, axis="y", max_ticks=3, subs=(1.0, 2.0, 5.0)):
    """Label at most `max_ticks` decade-ish ticks on a log axis.

    A 16:9 panel is short, and matplotlib's default log locator then stacks
    minor labels ("4x10^-2", "3x10^-2", ...) until they overlap. Ticks are
    chosen from the 1/2/5 series inside the current limits and everything else
    is left unlabelled.
    """
    target = ax.yaxis if axis == "y" else ax.xaxis
    lo, hi = (ax.get_ylim() if axis == "y" else ax.get_xlim())
    if not (np.isfinite(lo) and np.isfinite(hi)) or lo <= 0:
        return
    candidates = []
    exponent = int(np.floor(np.log10(lo)))
    while 10.0**exponent <= hi * 10:
        for sub in subs:
            value = sub * 10.0**exponent
            if lo <= value <= hi:
                candidates.append(value)
        exponent += 1
    if not candidates:
        return
    if len(candidates) > max_ticks:
        step = int(np.ceil(len(candidates) / max_ticks))
        candidates = candidates[::step][:max_ticks]
    target.set_major_locator(FixedLocator(candidates))
    target.set_major_formatter(LogFormatterSciNotation())
    target.set_minor_locator(NullLocator())


def short_method_label(name):
    """Column title for a method: the distinguishing part only.

    Every baseline is a SIREN, so the word carries no information in a column
    title; "SIREN (CVP26, σ_a=0)" becomes "CVP26, σ_a=0". Names without that
    prefix (the ground truth, UP-MM) are left alone.
    """
    head, sep, tail = name.partition(" (")
    if sep and head == "SIREN" and tail.endswith(")"):
        return tail[:-1]
    return name


def to_display(array, color_space):
    """Convert a stored prediction/target to a clipped RGB or grayscale image."""
    array = np.asarray(array)
    if array.ndim == 3 and array.shape[-1] == 1:
        array = array[..., 0]
    if str(color_space).upper() == "CIELAB" and array.ndim == 3:
        from skimage.color import lab2rgb

        array = lab2rgb(array.astype(np.float64))
    return np.clip(array, 0, 1)


def downsample(image, target_px):
    """Shrink an image to the resolution it is actually printed at.

    Drawing a 512x512 array into a ~1in cell embeds four times more pixels
    than a 300dpi print can show, so the raster is resized first; this is the
    half of the size saving that is independent of the JPEG step.
    """
    from PIL import Image

    height, width = image.shape[:2]
    longest = max(height, width)
    if target_px <= 0 or longest <= target_px:
        return image
    scale = target_px / longest
    size = (max(1, int(round(width * scale))), max(1, int(round(height * scale))))
    as_uint8 = (np.clip(image, 0, 1) * 255).astype(np.uint8)
    mode = "L" if as_uint8.ndim == 2 else "RGB"
    resized = Image.fromarray(as_uint8, mode=mode).resize(size, Image.LANCZOS)
    return np.asarray(resized).astype(np.float32) / 255.0


def load_comparison(reader, modality, res, names, metadata):
    """Ground truth plus the best prediction per method for one image."""
    index = res["image_index"]
    data = reader.get(f"images/{modality}/{index:02d}/data") or {}
    omega_values = np.asarray(res["omega_values"], dtype=float)
    panels = []

    truth = data.get("display_ground_truth", data.get("test_target"))
    if truth is not None:
        panels.append(("Ground truth", to_display(truth, "sRGB"), None))

    upmm = reader.get(f"trials/{modality}/{index:02d}/upmm")
    if upmm is not None:
        panels.append(
            (
                UPMM_NAME,
                to_display(
                    upmm["test_prediction"], upmm.get("prediction_color_space")
                ),
                f"MSE = {float(upmm['test_mse']):.4f}",
            )
        )

    for b, name in enumerate(names):
        omega = (res.get("best_omega") or {}).get(name)
        if omega is None:
            continue
        i = int(np.argmin(np.abs(omega_values - omega)))
        rec = reader.get(f"trials/{modality}/{index:02d}/baselines/{b:02d}/{i:03d}")
        if rec is None:
            continue
        mse = (res.get("best_mse") or {}).get(name, rec["test_mse"])
        panels.append(
            (
                name,
                to_display(
                    rec["test_prediction"], rec.get("prediction_color_space")
                ),
                f"MSE = {float(mse):.4f}\nω = {omega:.1f}",
            )
        )
    return panels


def plot_comparison(reader, modality, label, results, metadata, out_dir, args):
    """One figure per modality: rows of images, columns of methods."""
    cfg = STYLES[args.style]
    names = baseline_names(metadata)
    rows = [(res, load_comparison(reader, modality, res, names, metadata)) for res in results]
    rows = [(res, panels) for res, panels in rows if panels]
    if not rows:
        print(f"No stored predictions for {label}; skipping its comparison figure.")
        return None

    n_cols = max(len(panels) for _, panels in rows)
    width = 5.5 if args.style == "paper" else 3.5 * n_cols
    # Each row's images have their own aspect ratio, so the row is made exactly
    # as tall as its images are wide -- otherwise imshow keeps the aspect and
    # leaves a band of white space above and below every picture.
    cell_w = (width - (0.75 if args.style == "paper" else 1.5)) / n_cols
    aspects = []
    for _, panels in rows:
        image = panels[0][1]
        aspects.append(image.shape[0] / image.shape[1])
    note_height = 0.28 if args.style == "paper" else 0.7  # two lines of text
    per_row = [cell_w * aspect + note_height for aspect in aspects]
    overhead = 0.35 if args.style == "paper" else 0.9
    fig = Figure(
        figsize=(width, sum(per_row) + overhead), constrained_layout=True
    )
    axes = fig.subplots(
        len(rows), n_cols, squeeze=False, gridspec_kw={"height_ratios": per_row}
    )

    # Pixels available per cell, so each image is downsampled to what prints.
    cell_px = int(round(width / n_cols * args.image_dpi))
    for row, (res, panels) in enumerate(rows):
        for col in range(n_cols):
            ax = axes[row][col]
            ax.set_xticks([])
            ax.set_yticks([])
            for spine in ax.spines.values():
                spine.set_linewidth(0.4)
            if col >= len(panels):
                ax.set_axis_off()
                continue
            title, image, note = panels[col]
            image = downsample(image, cell_px)
            kwargs = {"cmap": "gray", "vmin": 0, "vmax": 1} if image.ndim == 2 else {}
            # rasterized=True keeps the pixels as one embedded image, which is
            # what the JPEG pass below re-encodes.
            ax.imshow(image, interpolation="none", rasterized=True, **kwargs)
            if row == 0:
                ax.set_title(short_method_label(title), fontsize=cfg["title_size"])
            if col == 0:
                ax.set_ylabel(res["img_name"], fontsize=cfg["row_label_size"])
            if note:
                ax.text(
                    0.5,
                    -0.02,
                    note,
                    transform=ax.transAxes,
                    ha="center",
                    va="top",
                    fontsize=cfg["legend_size"],
                )

    name = f"omega_sweep_best_{modality}"
    path = save(
        fig,
        out_dir,
        name,
        args.dpi,
        not args.no_pdf,
        tight=args.style != "paper",
        pdf_dpi=args.image_dpi,
    )
    pdf_path = os.path.join(out_dir, name + ".pdf")
    if not args.no_pdf and not args.no_compress and os.path.exists(pdf_path):
        compress_pdf_images(pdf_path, args.jpeg_quality)
    return path


# --------------------------------------------------------------------------
# Lossy PDF compression
# --------------------------------------------------------------------------


def compress_pdf_images(path, quality=80):
    """Re-encode every raster in a PDF as JPEG, in place.

    matplotlib writes embedded images with lossless Flate compression, which
    for photographic content is several times larger than a JPEG of the same
    pixels at a quality that is indistinguishable in print. Vector content
    (axes, text, ticks) is untouched, so the figure stays sharp and the labels
    stay selectable.
    """
    try:
        import pikepdf
    except ImportError as exc:
        print(f"warning: no JPEG pass ({exc}); PDF keeps lossless rasters")
        return None

    before = os.path.getsize(path)
    replaced = 0
    with pikepdf.open(path, allow_overwriting_input=True) as pdf:
        for page in pdf.pages:
            resources = page.get("/Resources", {})
            xobjects = resources.get("/XObject", {})
            for key in list(xobjects.keys()):
                obj = xobjects[key]
                if obj.get("/Subtype") != "/Image":
                    continue
                try:
                    pil = pikepdf.PdfImage(obj).as_pil_image().convert("RGB")
                except Exception:
                    continue
                buf = io.BytesIO()
                pil.save(buf, format="JPEG", quality=quality, optimize=True)
                stream = pikepdf.Stream(pdf, buf.getvalue())
                stream.Type = pikepdf.Name("/XObject")
                stream.Subtype = pikepdf.Name("/Image")
                stream.Width, stream.Height = pil.width, pil.height
                stream.ColorSpace = pikepdf.Name("/DeviceRGB")
                stream.BitsPerComponent = 8
                stream.Filter = pikepdf.Name("/DCTDecode")
                xobjects[key] = stream
                replaced += 1
        pdf.save(path)
    after = os.path.getsize(path)
    print(
        f"  JPEG q={quality}: {replaced} raster(s), "
        f"{before/1e6:.2f} MB -> {after/1e6:.2f} MB "
        f"({100 * (1 - after / before):.0f}% smaller)"
    )
    return after


# --------------------------------------------------------------------------


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__.split("\n")[0])
    parser.add_argument("--shelf", default=DEFAULT_SHELF, help="shelf path or its dir")
    parser.add_argument("--run-id", default=None, help="default: newest run")
    parser.add_argument("--out-dir", default="results-omega-sweep")
    parser.add_argument("--list-runs", action="store_true")
    parser.add_argument("--style", choices=("paper", "screen"), default="paper")
    parser.add_argument(
        "--figures", choices=("all", "curves", "compare"), default="all"
    )
    parser.add_argument("--dpi", type=int, default=300, help="PNG resolution")
    parser.add_argument("--no-pdf", action="store_true")
    parser.add_argument(
        "--image-dpi",
        type=int,
        default=300,
        help="resolution the embedded images are downsampled to (default 300)",
    )
    parser.add_argument(
        "--jpeg-quality",
        type=int,
        default=80,
        help="quality of the JPEG re-encoding pass on image-bearing PDFs",
    )
    parser.add_argument(
        "--no-compress",
        action="store_true",
        help="keep the lossless (much larger) rasters in the PDFs",
    )
    args = parser.parse_args(argv)

    apply_style(args.style)
    path = resolve_shelf_path(args.shelf)

    with RunReader(path, args.run_id) as reader:
        if args.list_runs:
            for run in reader.runs:
                meta = reader.get("metadata", {}) if run == reader.run_id else {}
                print(f"{run}  status={(meta or {}).get('status', '?')}")
            return 0

        metadata = reader.get("metadata", {}) or {}
        print(
            f"Run {reader.run_id}  status={metadata.get('status', '?')}  "
            f"{len(reader.keys)} records"
        )
        per_modality = {
            key: load_modality(reader, key, metadata) for key, _ in MODALITIES
        }
        for key, label in MODALITIES:
            print(f"  {label:10s} {len(per_modality[key])} image(s)")

        if args.figures in ("all", "curves"):
            plot_curves(
                per_modality, metadata, args.out_dir, args.style, args.dpi,
                not args.no_pdf,
            )
        if args.figures in ("all", "compare"):
            for key, label in MODALITIES:
                if per_modality[key]:
                    plot_comparison(
                        reader, key, label, per_modality[key], metadata,
                        args.out_dir, args,
                    )

        print_summary(per_modality, metadata)
        if reader.missing:
            print(
                f"note: {reader.missing} record(s) could not be read "
                "(partial shelf?)",
                file=sys.stderr,
            )
    return 0


def print_summary(per_modality, metadata):
    print("=" * 90)
    print("SUMMARY: Best first_omega_0 per baseline vs UP-MM")
    print("=" * 90)
    for key, label in MODALITIES:
        for res in per_modality.get(key, []):
            print(f"\n{label}: {res['img_name']}")
            upmm = res.get("upmm_mse", np.nan)
            print(f"  {UPMM_NAME + ' (self-tuning)':32s}  MSE = {upmm:.6f}")
            for name in baseline_names(metadata):
                omega = (res.get("best_omega") or {}).get(name)
                mse = (res.get("best_mse") or {}).get(name)
                if omega is None or mse is None:
                    print(f"  {name:32s}  no finite trials")
                    continue
                print(f"  {name:32s}  best ω={omega:7.2f}  MSE = {mse:.6f}")
    print("\n" + "=" * 90)


if __name__ == "__main__":
    sys.exit(main())

